Third post-Newtonian dynamics for eccentric orbits and aligned spins in the effective-one-body waveform model SEOBNRv5EHM

Accurate waveform models for coalescing binaries on eccentric orbits are crucial for avoiding biases in the analysis of eccentric gravitational-wave signals. The effective-one-body (EOB) formalism combines various analytical approximation methods with information derived from numerical-relativity simulations, and it has proven reliable in modeling the inspiral-merger-ringdown waveform of binaries on generic orbits. In this work, we derive new analytical results within the EOB formalism, specifically addressing eccentric, aligned-spin binaries. For the first time, we obtain EOB results for eccentric orbits that are accurate up to the third post-Newtonian (PN) order for the complete far-zone energy and angular-momentum fluxes, the radiation-reaction (RR) force, and waveform modes (including memory contributions). We obtain these results by deriving transformations from the harmonic to EOB coordinates and from the quasi-Keplerian to the Keplerian parametrization, that properly account for the spin-supplementary condition, post-adiabatic contributions, and the gauge freedom in the RR force. We employ these findings to build the inspiral part of the SEOBNRv5EHM waveform model, which includes the 3PN eccentricity contributions in the RR force and waveform modes using the Keplerian parametrization, and augments the EOB equations of motion with PN evolution equations for the Keplerian parameters. The new SEOBNR model achieves much better accuracy than its predecessor SEOBNRv4EHM and other eccentric models, even for eccentricities as high as $\lesssim 0.5$.

==> anc/EOB_Keplerian.dat.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Supplementary file to 'Third post-Newtonian dynamics for eccentric orbits and aligned spins in the effective-one-body waveform model SEOBNRv5EHM'*)


(* ::Text:: *)
(*by Aldo Gamboa, Mohammed Khalil, and Alessandra Buonanno*)
(**)
(*This file contains*)
(*1) the 3PN coordinate transformations between the modified harmonic and the EOB coordinate systems*)
(*2) the 3PN transformations between the quasi-Keplerian (QK) and Keplerian orbital parameters*)
(*3) post-adiabatic (PA) corrections to the QK and Keplerian orbital parameters*)
(*4) relations between the EOB variables and the Keplerian parameters*)
(*5) relations employed for the EOB eccentric-orbit initial conditions*)
(**)
(**)
(*Notation:*)
(*We use geometric units with c = G = 1*)
(*\[Nu] = m1 m2 / M^2 is the symmetric mass ratio*)
(*\[Delta] = (m1 - m2) / M is the antisymmetric mass ratio*)
(*M = m1 + m2 is the total mass*)
(**)
(*\[Epsilon] = 1 is a PN counting parameter*)
(**)
(*r is the EOB relative separation*)
(*pr is the EOB radial momentum (not tortoise momentum)*)
(*L = pphi is the angular momentum*)
(**)
(*x = <M \[CapitalOmega]>^(2/3), where \[CapitalOmega] is the azimuthal orbital frequency, and <> denotes the orbit average*)
(*e is the eccentricity in the Keplerian parametrization*)
(*\[Zeta] is the relativistic anomaly*)
(**)
(*\[Chi]1 = S1 / m1^2, and \[Chi]2 = S2 / m2^2 are the dimensionless spins*)
(*\[Chi]S = 1/2 (\[Chi]1 + \[Chi]2)*)
(*\[Chi]A = 1/2 (\[Chi]1 - \[Chi]2)*)
(*\[Kappa]1 and \[Kappa]2 are the spin quadrupole constants, which equal 1 for black holes*)
(*\[Kappa]S = 1/2 ((\[Kappa]1 - 1) \[Chi]1^2 + (\[Kappa]2 - 1) \[Chi]2^2)*)
(*\[Kappa]A = 1/2 ((\[Kappa]1 - 1) \[Chi]1^2 - (\[Kappa]2 - 1) \[Chi]2^2)*)
(**)
(*\[Alpha] and \[Beta] are gauge constants appearing in the leading-order RR force*)
(*(\[Alpha] = -16/3, \[Beta] = -13/2 for SEOBNRv5EHM)*)


(* ::Section:: *)
(*Modified harmonic to EOB coordinates*)


(* ::Text:: *)
(*3PN coordinate transformation from modified harmonic coordinates to EOB coordinates, *)
(*taking into account the change in the spin supplementary condition (SSC) from covariant SSC to canonical SSC.*)


(* ::Subsection::Closed:: *)
(*Relative separation 'r'*)


rmhCovToEOBCanon = r - (8*pr*(1 + \[Alpha] - \[Beta])*\[Epsilon]^5*\[Nu])/
      (5*r) + \[Epsilon]^2*(-1 + ((-1 + L^2/r + 3*pr^2*r)*\[Nu])/2) - 
     (\[Epsilon]^4*\[Nu]*(r^2*(56*pr^2*r + pr^4*r^2*(5 - 3*\[Nu]) + 
          2*(-19 + \[Nu])) + L^2*r*(1 - 6*pr^2*r*(-1 + \[Nu]) - 3*\[Nu]) + 
        L^4*(1 + \[Nu])))/(8*r^3) + 
     (\[Epsilon]^6*\[Nu]*(420*L^6*(1 + \[Nu] + \[Nu]^2) + 
        420*L^4*r*(1 + \[Nu] - 5*\[Nu]^2 + pr^2*r*(9 - 15*\[Nu] + 
            5*\[Nu]^2)) - 140*L^2*r^2*(15*pr^4*r^2*(-3 + 5*\[Nu] + \[Nu]^2) - 
          4*(91 - 33*\[Nu] + 6*\[Nu]^2) - 3*pr^2*r*(37 - 135*\[Nu] + 
            7*\[Nu]^2)) + r^3*(-4305*Pi^2 - 
          4*(105*pr^6*r^3*(-7 + 9*\[Nu] + \[Nu]^2) + 70*pr^2*r*
             (-275 - 111*\[Nu] + 3*\[Nu]^2) - 35*pr^4*r^2*(179 - 133*\[Nu] + 
              5*\[Nu]^2) + 4*(-548 - 735*\[Nu] + 105*\[Nu]^2)))))/
      (6720*r^5) - (L*\[Epsilon]^3*\[Nu]*\[Chi]S)/r + 
     (L*\[Epsilon]^5*\[Nu]*((-2*L^2*\[Delta] + r*(33 - 2*pr^2*r)*\[Delta])*
         \[Chi]A + (L^2*(2 + 4*\[Nu]) + r*(59 - 22*\[Nu] + 
            2*pr^2*(r + 10*r*\[Nu])))*\[Chi]S))/(16*r^3) + 
     (\[Epsilon]^4*((1 - 4*\[Nu])*\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + 
        \[Chi]S^2))/(2*r) + 
     (\[Epsilon]^6*(-(r*\[Delta]*\[Kappa]A*(2 + \[Nu])) - 
        r*\[Kappa]S*(2 - 3*\[Nu] + 2*\[Nu]^2) + 
        (9*pr^2*r^2*(1 - 4*\[Nu])*\[Nu] + L^2*\[Nu]*(-1 + 4*\[Nu]) + 
          r*(2 - 5*\[Nu] - 4*\[Nu]^2))*\[Chi]A^2 + 
        2*\[Delta]*(-(L^2*\[Nu]) + 9*pr^2*r^2*\[Nu] + r*(2 + 3*\[Nu]))*
         \[Chi]A*\[Chi]S + (-(L^2*\[Nu]) + pr^2*r^2*\[Nu]*(9 + 2*\[Nu]) + 
          r*(2 + 3*\[Nu] - 4*\[Nu]^2))*\[Chi]S^2))/(4*r^3)



(* ::Subsection::Closed:: *)
(*Azimuthal angle '\[Phi]'*)


\[Phi]mhCovToEOBCanon = (L*pr*\[Epsilon]^2*\[Nu])/r - 
     (8*L*(3 + 3*\[Alpha] - 2*\[Beta])*\[Epsilon]^5*\[Nu])/(15*r^3) - 
     (L*pr*\[Epsilon]^4*\[Nu]*(2*L^2 - 3*r*(-5 + \[Nu]) + 
        2*pr^2*r*(r + 2*r*\[Nu])))/(4*r^3) + 
     (L*pr*\[Epsilon]^6*\[Nu]*(L^4*(9 - 6*\[Nu]) + 
        L^2*r*(2*pr^2*r*(9 + 6*\[Nu] - 4*\[Nu]^2) - 
          3*(-7 + 15*\[Nu] + \[Nu]^2)) + r^2*(-95 - 18*\[Nu] + 18*\[Nu]^2 + 
          pr^2*r*(55 + 220*\[Nu] - 38*\[Nu]^2) + 3*pr^4*r^2*
           (3 + 6*\[Nu] + 8*\[Nu]^2))))/(24*r^5) + \[Phi] + 
     (pr*\[Epsilon]^3*\[Nu]*\[Chi]S)/r + 
     (L*pr*\[Epsilon]^6*\[Nu]^2*\[Chi]S^2)/r^3 + 
     (pr*\[Epsilon]^5*\[Nu]*((2*L^2*\[Delta] + r*(41 + 2*pr^2*r)*\[Delta])*
         \[Chi]A + (L^2*(-2 + 4*\[Nu]) - r*(-35 + 6*\[Nu] + 
            2*pr^2*(r + 14*r*\[Nu])))*\[Chi]S))/(16*r^3)



(* ::Subsection::Closed:: *)
(*Radial velocity 'rd' = \dot{r}*)


rdmhCovToEOBCanon = pr + (8*(-L^2 + r + pr^2*r^2)*(1 + \[Alpha] - \[Beta])*
       \[Epsilon]^5*\[Nu])/(5*r^4) + 
     (pr*\[Epsilon]^2*(L^2*(-1 + 4*\[Nu]) + 
        r*(-6 - 4*\[Nu] + pr^2*r*(-1 + 2*\[Nu]))))/(2*r^2) + 
     (pr*\[Epsilon]^4*(L^4*(3 - 16*\[Nu] + 8*\[Nu]^2) + 
        r^2*(12 + pr^4*r^2*(3 - 8*\[Nu]) + 78*\[Nu] - 10*\[Nu]^2 - 
          4*pr^2*r*(-5 + 8*\[Nu])) - 2*L^2*r*(-6 + 55*\[Nu] - \[Nu]^2 + 
          pr^2*r*(-3 + 12*\[Nu] + 2*\[Nu]^2))))/(8*r^4) + 
     (pr*\[Epsilon]^6*(-210*L^6*(5 - 32*\[Nu] + 32*\[Nu]^2) + 
        70*L^2*r^2*(-36 + 584*\[Nu] + 714*\[Nu]^2 - 24*\[Nu]^3 + 
          3*pr^4*r^2*(-15 + 64*\[Nu] - 4*\[Nu]^2 + 8*\[Nu]^3) - 
          2*pr^2*r*(90 - 508*\[Nu] - 433*\[Nu]^2 + 26*\[Nu]^3)) + 
        r^3*(1680 + 120032*\[Nu] + 4305*Pi^2*\[Nu] - 12600*\[Nu]^2 - 
          3360*\[Nu]^3 - 210*pr^6*r^3*(5 - 16*\[Nu] + 4*\[Nu]^2) + 
          1260*pr^4*r^2*(-7 + 16*\[Nu] + 4*\[Nu]^2) + 
          140*pr^2*r*(-90 + 300*\[Nu] + 191*\[Nu]^2 + 26*\[Nu]^3)) - 
        210*L^4*r*(18 - 180*\[Nu] + 206*\[Nu]^2 - 24*\[Nu]^3 + 
          pr^2*r*(15 - 80*\[Nu] + 32*\[Nu]^2 + 32*\[Nu]^3))))/(3360*r^6) + 
     (L*pr*\[Epsilon]^3*\[Nu]*\[Chi]S)/r^2 + 
     (L*pr*\[Epsilon]^5*\[Nu]*((L^2 + r*(97 + pr^2*r))*\[Delta]*\[Chi]A + 
        (5*L^2*(-1 + 2*\[Nu]) - r*(-43 + 54*\[Nu] + pr^2*r*(5 + 14*\[Nu])))*
         \[Chi]S))/(8*r^4) + (pr*\[Epsilon]^4*((1 - 4*\[Nu])*\[Chi]A^2 + 
        2*\[Delta]*\[Chi]A*\[Chi]S + \[Chi]S^2))/(2*r^2) + 
     (pr*\[Epsilon]^6*(-2*r*\[Delta]*\[Kappa]A*(5 + \[Nu]) + 
        2*r*\[Kappa]S*(-5 + 9*\[Nu] + 6*\[Nu]^2) + 
        (L^2*(1 - 4*\[Nu])^2 - r*(2 + 2*\[Nu] - 24*\[Nu]^2 + 
            3*pr^2*r*(1 - 6*\[Nu] + 8*\[Nu]^2)))*\[Chi]A^2 + 
        2*\[Delta]*(L^2*(1 - 4*\[Nu]) + r*(-2 + 14*\[Nu] + 
            3*pr^2*r*(-1 + 2*\[Nu])))*\[Chi]A*\[Chi]S + 
        (L^2*(1 - 2*\[Nu])^2 - r*(2 - 38*\[Nu] + 8*\[Nu]^2 + 
            pr^2*r*(3 - 6*\[Nu] + 2*\[Nu]^2)))*\[Chi]S^2))/(4*r^4)



(* ::Subsection::Closed:: *)
(*Angular velocity '\[Phi]d' = \dot{\[Phi]}*)


\[Phi]dmhCovToEOBCanon = L/r^2 + (8*L*pr*(3 + 3*\[Alpha] - 2*\[Beta])*
       \[Epsilon]^5*\[Nu])/(5*r^4) + 
     (\[Epsilon]^2*(L^3*(-1 + \[Nu]) - L*r*(2 + pr^2*(r + 3*r*\[Nu]))))/
      (2*r^4) + (\[Epsilon]^4*(-(L^5*(-3 + 5*\[Nu] + \[Nu]^2)) + 
        2*L^3*r*(2 - 17*\[Nu] + 3*\[Nu]^2 + 3*pr^2*r*(1 + \[Nu] - 
            3*\[Nu]^2)) + L*r^2*(-4*pr^2*r*(-3 - 24*\[Nu] + \[Nu]^2) - 
          2*(2 - 9*\[Nu] + \[Nu]^2) + pr^4*r^2*(3 + 11*\[Nu] + 15*\[Nu]^2))))/
      (8*r^6) + (\[Epsilon]^6*(3*L^7*(-5 + 11*\[Nu] + \[Nu]^3) - 
        3*L^5*r*(6 - 54*\[Nu] + 4*\[Nu]^2 + 8*\[Nu]^3 + 
          pr^2*r*(15 - \[Nu] - 60*\[Nu]^2 + \[Nu]^3)) - 
        L*r^3*(24 - 322*\[Nu] - 204*\[Nu]^2 + 24*\[Nu]^3 + 
          2*pr^4*r^2*(45 + 317*\[Nu] + 653*\[Nu]^2 - 34*\[Nu]^3) + 
          6*pr^2*r*(6 + 113*\[Nu] + 82*\[Nu]^2 - 5*\[Nu]^3) + 
          3*pr^6*r^3*(5 + 21*\[Nu] + 36*\[Nu]^2 + 35*\[Nu]^3)) + 
        L^3*r^2*(12 + 26*\[Nu] - 222*\[Nu]^2 + 60*\[Nu]^3 - 
          6*pr^2*r*(18 + 30*\[Nu] - 278*\[Nu]^2 + 35*\[Nu]^3) + 
          3*pr^4*r^2*(-15 - 31*\[Nu] + 24*\[Nu]^2 + 91*\[Nu]^3))))/(48*r^8) + 
     (\[Epsilon]^3*(2*r*\[Delta]*\[Chi]A + (-2*r*(-1 + \[Nu]) + L^2*\[Nu] - 
          pr^2*r^2*\[Nu])*\[Chi]S))/r^4 - 
     (\[Epsilon]^5*\[Nu]*((-L^4 - 3*L^2*r + r^2*(-4 + 52*pr^2*r + pr^4*r^2))*
         \[Delta]*\[Chi]A + (L^4*(5 + 2*\[Nu]) + 
          L^2*r*(55 + (-22 + 48*pr^2*r)*\[Nu]) + 
          r^2*(4 + 4*pr^2*r*(7 - 12*\[Nu]) + 24*\[Nu] - 
            pr^4*r^2*(5 + 18*\[Nu])))*\[Chi]S))/(8*r^6) + 
     (L*\[Epsilon]^4*((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
        \[Chi]S^2))/r^4 - (L*\[Epsilon]^6*
       (r*(1 + 2*\[Nu])*(\[Delta]*\[Kappa]A + \[Kappa]S - 
          2*\[Kappa]S*\[Nu]) - 2*(-1 + 4*\[Nu])*(L^2*(-1 + \[Nu]) + 
          r*(1 + \[Nu]))*\[Chi]A^2 + 4*\[Delta]*(r + L^2*(-1 + \[Nu]) - 
          2*r*\[Nu])*\[Chi]A*\[Chi]S + (-2*L^2*(1 - \[Nu] + \[Nu]^2) + 
          2*r*(1 - 5*\[Nu] + (4 + 3*pr^2*r)*\[Nu]^2))*\[Chi]S^2))/(2*r^6)



(* ::Subsection::Closed:: *)
(*Velocity squared  'vsq' = v^2 = rd^2 + r^2 \[Phi]d^2*)


vsqmhCovToEOBCanon = pr^2 + L^2/r^2 + 
     (16*pr*(L^2*(1 + \[Alpha]) + r*(1 + pr^2*r)*(1 + \[Alpha] - \[Beta]))*
       \[Epsilon]^5*\[Nu])/(5*r^4) + 
     (\[Epsilon]^2*(L^4*(-1 + 2*\[Nu]) + pr^2*r^3*(-6 - 4*\[Nu] + 
          pr^2*r*(-1 + 2*\[Nu])) + L^2*r*(-4 - \[Nu] + 
          2*pr^2*r*(-1 + 2*\[Nu]))))/r^4 + 
     (\[Epsilon]^4*(4*L^6*(1 - 3*\[Nu] + \[Nu]^2) + 
        L^4*r*(16 - 55*\[Nu] + 3*\[Nu]^2 + 12*pr^2*r*(1 - 3*\[Nu] + 
            \[Nu]^2)) + 2*pr^2*r^4*(2*pr^4*r^2*(1 - 3*\[Nu] + \[Nu]^2) - 
          8*pr^2*r*(-2 + 3*\[Nu] + \[Nu]^2) + 3*(8 + 21*\[Nu] + \[Nu]^2)) + 
        L^2*r^2*(20 + 68*\[Nu] - 3*\[Nu]^2 + 12*pr^4*r^2*(1 - 3*\[Nu] + 
            \[Nu]^2) - 2*pr^2*r*(-24 + 53*\[Nu] + 14*\[Nu]^2))))/(4*r^6) - 
     (\[Epsilon]^6*(840*L^8*(4 - 15*\[Nu] + 10*\[Nu]^2) + 
        420*L^6*r*(32 - 155*\[Nu] + 113*\[Nu]^2 - 11*\[Nu]^3 + 
          8*pr^2*r*(4 - 15*\[Nu] + 10*\[Nu]^2)) - 
        2*pr^2*r^5*(-13440 + 11672*\[Nu] + 4305*Pi^2*\[Nu] - 65520*\[Nu]^2 + 
          5040*\[Nu]^3 - 840*pr^4*r^2*(20 - 51*\[Nu] + 2*\[Nu]^2) - 
          420*pr^6*r^3*(4 - 15*\[Nu] + 10*\[Nu]^2) - 140*pr^2*r*
           (288 - 387*\[Nu] - 632*\[Nu]^2 + 4*\[Nu]^3)) + 
        L^2*r^3*(6720 + 93992*\[Nu] + 4305*Pi^2*\[Nu] - 17640*\[Nu]^2 + 
          2520*\[Nu]^3 + 3360*pr^6*r^3*(4 - 15*\[Nu] + 10*\[Nu]^2) + 
          420*pr^4*r^2*(192 - 585*\[Nu] + 14*\[Nu]^2) + 
          840*pr^2*r*(100 - 174*\[Nu] - 353*\[Nu]^2 + 23*\[Nu]^3)) + 
        420*L^4*r^2*(40 - 258*\[Nu] - 93*\[Nu]^2 - 3*\[Nu]^3 + 
          12*pr^4*r^2*(4 - 15*\[Nu] + 10*\[Nu]^2) + 
          pr^2*r*(144 - 531*\[Nu] + 124*\[Nu]^2 + 24*\[Nu]^3))))/(3360*r^8) + 
     (4*L*\[Epsilon]^3*(\[Delta]*\[Chi]A + (1 - \[Nu])*\[Chi]S))/r^3 + 
     (\[Epsilon]^5*((L^3*\[Delta]*(-16 + 87*\[Nu]) + 2*L*r*\[Delta]*
           (-12*(4 + \[Nu]) + pr^2*r*(-8 + 69*\[Nu])))*\[Chi]A + 
        (L^3*(-16 + 13*\[Nu] - 34*\[Nu]^2) - 2*L*r*(48 - 28*\[Nu] + 
            8*\[Nu]^2 + pr^2*r*(8 - 47*\[Nu] + 38*\[Nu]^2)))*\[Chi]S))/
      (8*r^5) + ((L^2 - pr^2*r^2)*\[Epsilon]^4*((-1 + 4*\[Nu])*\[Chi]A^2 - 
        2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2))/r^4 + 
     (\[Epsilon]^6*(-2*pr^2*r^3*(\[Delta]*\[Kappa]A*(5 + \[Nu]) + 
          \[Kappa]S*(5 - 9*\[Nu] - 6*\[Nu]^2)) + 
        L^2*r*(-(\[Delta]*\[Kappa]A*(4 + 5*\[Nu])) + 
          \[Kappa]S*(-4 + 3*\[Nu] + 6*\[Nu]^2)) + 
        (2*L^2*r*(2 - 7*\[Nu]) + 4*L^4*(1 - 6*\[Nu] + 8*\[Nu]^2) + 
          2*r^2*(4 - 16*\[Nu] - 2*pr^4*r^2*(1 - 6*\[Nu] + 8*\[Nu]^2) + 
            pr^2*r*(-4 + 9*\[Nu] + 20*\[Nu]^2)))*\[Chi]A^2 + 
        4*\[Delta]*(L^4*(2 - 4*\[Nu]) + L^2*r*(2 + 5*\[Nu]) + 
          r^2*(4 - 4*\[Nu] + 2*pr^4*r^2*(-1 + 2*\[Nu]) + 
            pr^2*r*(-4 + 3*\[Nu])))*\[Chi]A*\[Chi]S + 
        (L^4*(4 - 8*\[Nu]) + 2*L^2*r*(2 + 9*\[Nu] - 6*\[Nu]^2) + 
          2*r^2*(4*(-1 + \[Nu])^2 + 2*pr^4*r^2*(-1 + 2*\[Nu]) + 
            pr^2*r*(-4 + 13*\[Nu])))*\[Chi]S^2))/(2*r^6)



(* ::Section:: *)
(*Quasi-Keplerian to Keplerian parametrization*)


(* ::Text:: *)
(*Transformation from the QK parametrization (in modified harmonic coordinates) to the Keplerian parametrization (in EOB coordinates)*)


(* ::Subsection::Closed:: *)
(*Time eccentricity 'et'*)


etime = e + e*x*\[Epsilon]^2*(-3 + \[Nu]) + 
     (e*x^2*\[Epsilon]^4*(30 - 45*\[Nu] + 4*\[Nu]^2 + 
        9*Sqrt[1 - e^2]*(-5 + 2*\[Nu]) + e^2*(-18 + 3*\[Nu] - 4*\[Nu]^2)))/
      (6*(1 - e^2)) + (e*x^3*\[Epsilon]^6*
       (-35*Sqrt[1 - e^2]*(1440 + (-9824 - 672*e^2 + 123*Pi^2)*\[Nu] + 
          96*(8 + 7*e^2)*\[Nu]^2) + 8*(-3360 + 5893*\[Nu] + 3080*\[Nu]^2 + 
          280*\[Nu]^3 + 35*e^4*\[Nu]*(-21 + 8*\[Nu] + 8*\[Nu]^2) - 
          70*e^2*(-66 - 3*\[Nu] - 120*\[Nu]^2 + 8*\[Nu]^3))))/
      (6720*(1 - e^2)^2) + (2*e*x^(3/2)*\[Epsilon]^3*(\[Delta]*\[Chi]A + 
        \[Chi]S))/Sqrt[1 - e^2] - (e*x^2*\[Epsilon]^4*(\[Delta]*\[Kappa]A + 
        \[Kappa]S - 2*\[Kappa]S*\[Nu] + (3 - 12*\[Nu])*\[Chi]A^2 + 
        6*\[Delta]*\[Chi]A*\[Chi]S + 3*\[Chi]S^2))/(2*(1 - e^2)) - 
     (e*x^(5/2)*\[Epsilon]^5*(\[Delta]*(96 + (-47 + 123*e^2)*\[Nu])*\[Chi]A + 
        (96 + (475 + 201*e^2)*\[Nu] - 2*(-5 + 9*e^2)*\[Nu]^2)*\[Chi]S + 
        Sqrt[1 - e^2]*(192*\[Delta]*(-3 + \[Nu])*\[Chi]A - 
          96*(6 - 8*\[Nu] + \[Nu]^2)*\[Chi]S)))/(48*(1 - e^2)^(3/2)) + 
     (e*x^3*\[Epsilon]^6*(\[Delta]*\[Kappa]A*(-3 + 2*\[Nu] + 
          e^2*(3 + \[Nu])) + \[Kappa]S*(-3 + 8*\[Nu] + 32*\[Nu]^2 + 
          e^2*(3 - 5*\[Nu] - 2*\[Nu]^2)) - 3*(-1 + 4*\[Nu])*
         (-1 - 6*\[Nu] + e^2*(9 + \[Nu]))*\[Chi]A^2 - 
        6*\[Delta]*(1 + 3*e^2*(-3 + \[Nu]) - 2*\[Nu])*\[Chi]A*\[Chi]S + 
        (-3 + 30*\[Nu] - 6*\[Nu]^2 + 3*e^2*(9 - 7*\[Nu] + 2*\[Nu]^2))*
         \[Chi]S^2 + Sqrt[1 - e^2]*(3*(\[Delta]*\[Kappa]A*(-14 + 5*\[Nu]) + 
            \[Kappa]S*(-14 + 33*\[Nu] - 6*\[Nu]^2)) - 
          6*(11 - 46*\[Nu] + 6*\[Nu]^2)*\[Chi]A^2 + 12*\[Delta]*
           (-11 + 9*\[Nu])*\[Chi]A*\[Chi]S + (-66 + 96*\[Nu] - 24*\[Nu]^2)*
           \[Chi]S^2)))/(6*(1 - e^2)^2)



(* ::Subsection::Closed:: *)
(*Mean anomaly 'l'*)


meanAnomaly = \[Zeta] - (8*x^(5/2)*(1 + \[Alpha] - \[Beta])*\[Epsilon]^5*
       \[Nu]*(1 + e^2 + e^4 + e^6 + e^8 + (e + e^3 + e^5 + e^7)*
         Cos[\[Zeta]]))/5 + (-2*e + (3*e^8*Cos[\[Zeta]])/64)*Sin[\[Zeta]] - 
     (3*e*x*\[Epsilon]^2*(-64 + e*(64 + 16*e^2 + 8*e^4 + 5*e^6)*
         Cos[\[Zeta]] - 2*e^2*(16 + 8*e^2 + 5*e^4)*Cos[2*\[Zeta]] + 
        16*e^3*Cos[3*\[Zeta]] + 12*e^5*Cos[3*\[Zeta]] + 
        9*e^7*Cos[3*\[Zeta]] - 8*e^4*Cos[4*\[Zeta]] - 8*e^6*Cos[4*\[Zeta]] + 
        4*e^5*Cos[5*\[Zeta]] + 5*e^7*Cos[5*\[Zeta]] - 2*e^6*Cos[6*\[Zeta]] + 
        e^7*Cos[7*\[Zeta]])*Sin[\[Zeta]])/64 + 
     (e*x^(3/2)*\[Epsilon]^3*(2*\[Delta]*\[Chi]A + (2 - \[Nu])*\[Chi]S)*
       (-64 - 32*e^2 - 24*e^4 - 20*e^6 + e*(64 + 48*e^2 + 40*e^4 + 35*e^6)*
         Cos[\[Zeta]] - 2*e^2*(16 + 16*e^2 + 15*e^4)*Cos[2*\[Zeta]] + 
        16*e^3*Cos[3*\[Zeta]] + 20*e^5*Cos[3*\[Zeta]] + 
        21*e^7*Cos[3*\[Zeta]] - 8*e^4*Cos[4*\[Zeta]] - 
        12*e^6*Cos[4*\[Zeta]] + 4*e^5*Cos[5*\[Zeta]] + 7*e^7*Cos[5*\[Zeta]] - 
        2*e^6*Cos[6*\[Zeta]] + e^7*Cos[7*\[Zeta]])*Sin[\[Zeta]])/64 - 
     (e*x^2*\[Epsilon]^4*(\[Delta]*\[Kappa]A + \[Kappa]S*(1 - 2*\[Nu]) + 
        (2 - 8*\[Nu])*\[Chi]A^2 + 4*\[Delta]*\[Chi]A*\[Chi]S + 2*\[Chi]S^2)*
       (-64 - 64*e^2 - 64*e^4 - 64*e^6 + e*(64 + 80*e^2 + 88*e^4 + 93*e^6)*
         Cos[\[Zeta]] - 2*e^2*(16 + 24*e^2 + 29*e^4)*Cos[2*\[Zeta]] + 
        16*e^3*Cos[3*\[Zeta]] + 28*e^5*Cos[3*\[Zeta]] + 
        37*e^7*Cos[3*\[Zeta]] - 8*e^4*Cos[4*\[Zeta]] - 
        16*e^6*Cos[4*\[Zeta]] + 4*e^5*Cos[5*\[Zeta]] + 9*e^7*Cos[5*\[Zeta]] - 
        2*e^6*Cos[6*\[Zeta]] + e^7*Cos[7*\[Zeta]])*Sin[\[Zeta]])/128 + 
     (e*x^2*\[Epsilon]^4*(358400 + 286720*e^2 + 228480*e^4 + 195200*e^6 - 
        286720*\[Nu] - 179200*e^2*\[Nu] - 155904*e^4*\[Nu] - 
        142592*e^6*\[Nu] + 35*e*(256*(-25 + 26*\[Nu]) + 
          32*e^2*(-211 + 174*\[Nu]) + 16*e^4*(-375 + 326*\[Nu]) + 
          e^6*(-5359 + 4998*\[Nu]))*Cos[\[Zeta]] - 
        32*e^2*(560*(-5 + 6*\[Nu]) + 56*e^2*(-65 + 64*\[Nu]) + 
          e^4*(-3625 + 3662*\[Nu]))*Cos[2*\[Zeta]] - 
        39200*e^3*Cos[3*\[Zeta]] - 60480*e^5*Cos[3*\[Zeta]] - 
        67165*e^7*Cos[3*\[Zeta]] + 51520*e^3*\[Nu]*Cos[3*\[Zeta]] + 
        67200*e^5*\[Nu]*Cos[3*\[Zeta]] + 75250*e^7*\[Nu]*Cos[3*\[Zeta]] + 
        17920*e^4*Cos[4*\[Zeta]] + 32000*e^6*Cos[4*\[Zeta]] - 
        25088*e^4*\[Nu]*Cos[4*\[Zeta]] - 38784*e^6*\[Nu]*Cos[4*\[Zeta]] - 
        8400*e^5*Cos[5*\[Zeta]] - 17045*e^7*Cos[5*\[Zeta]] + 
        12320*e^5*\[Nu]*Cos[5*\[Zeta]] + 22050*e^7*\[Nu]*Cos[5*\[Zeta]] + 
        4000*e^6*Cos[6*\[Zeta]] - 6080*e^6*\[Nu]*Cos[6*\[Zeta]] - 
        1925*e^7*Cos[7*\[Zeta]] + 3010*e^7*\[Nu]*Cos[7*\[Zeta]])*
       Sin[\[Zeta]])/35840 - (e*x^3*\[Epsilon]^6*(-454164480 - 
        619315200*e^2 - 750919680*e^4 - 864000000*e^6 + 1740103680*\[Nu] + 
        2907914240*e^2*\[Nu] + 3894374400*e^4*\[Nu] + 4786440192*e^6*\[Nu] - 
        26449920*Pi^2*\[Nu] - 48491520*e^2*Pi^2*\[Nu] - 
        69100416*e^4*Pi^2*\[Nu] - 88890624*e^6*Pi^2*\[Nu] - 
        141066240*\[Nu]^2 - 276971520*e^2*\[Nu]^2 - 380620800*e^4*\[Nu]^2 - 
        470353920*e^6*\[Nu]^2 + 35*e*(768*(7296 - 41568*\[Nu] + 
            861*Pi^2*\[Nu] + 4864*\[Nu]^2) + 96*e^2*(88512 - 643648*\[Nu] + 
            14391*Pi^2*\[Nu] + 78016*\[Nu]^2) + 
          16*e^4*(672768 - 5631680*\[Nu] + 132963*Pi^2*\[Nu] + 
            671616*\[Nu]^2) + 3*e^6*(4236864 - 39140352*\[Nu] + 
            962475*Pi^2*\[Nu] + 4568512*\[Nu]^2))*Cos[\[Zeta]] - 
        32*e^2*(560*(4752 - 26728*\[Nu] + 615*Pi^2*\[Nu] + 2112*\[Nu]^2) + 
          168*e^2*(27840 - 196280*\[Nu] + 4797*Pi^2*\[Nu] + 17600*\[Nu]^2) + 
          3*e^4*(2125680 - 17326664*\[Nu] + 444153*Pi^2*\[Nu] + 
            1589440*\[Nu]^2))*Cos[2*\[Zeta]] + 39352320*e^3*Cos[3*\[Zeta]] + 
        78704640*e^5*Cos[3*\[Zeta]] + 115536960*e^7*Cos[3*\[Zeta]] - 
        227297280*e^3*\[Nu]*Cos[3*\[Zeta]] - 556218880*e^5*\[Nu]*
         Cos[3*\[Zeta]] - 939025920*e^7*\[Nu]*Cos[3*\[Zeta]] + 
        5372640*e^3*Pi^2*\[Nu]*Cos[3*\[Zeta]] + 13913760*e^5*Pi^2*\[Nu]*
         Cos[3*\[Zeta]] + 24603075*e^7*Pi^2*\[Nu]*Cos[3*\[Zeta]] + 
        17848320*e^3*\[Nu]^2*Cos[3*\[Zeta]] + 48706560*e^5*\[Nu]^2*
         Cos[3*\[Zeta]] + 84181440*e^7*\[Nu]^2*Cos[3*\[Zeta]] - 
        18708480*e^4*Cos[4*\[Zeta]] - 41978880*e^6*Cos[4*\[Zeta]] + 
        109992960*e^4*\[Nu]*Cos[4*\[Zeta]] + 296162304*e^6*\[Nu]*
         Cos[4*\[Zeta]] - 2644992*e^4*Pi^2*\[Nu]*Cos[4*\[Zeta]] - 
        7509888*e^6*Pi^2*\[Nu]*Cos[4*\[Zeta]] - 8601600*e^4*\[Nu]^2*
         Cos[4*\[Zeta]] - 25497600*e^6*\[Nu]^2*Cos[4*\[Zeta]] + 
        9031680*e^5*Cos[5*\[Zeta]] + 22478400*e^7*Cos[5*\[Zeta]] - 
        53777920*e^5*\[Nu]*Cos[5*\[Zeta]] - 158054400*e^7*\[Nu]*
         Cos[5*\[Zeta]] + 1308720*e^5*Pi^2*\[Nu]*Cos[5*\[Zeta]] + 
        4042395*e^7*Pi^2*\[Nu]*Cos[5*\[Zeta]] + 4193280*e^5*\[Nu]^2*
         Cos[5*\[Zeta]] + 13433280*e^7*\[Nu]^2*Cos[5*\[Zeta]] - 
        4400640*e^6*Cos[6*\[Zeta]] + 26453760*e^6*\[Nu]*Cos[6*\[Zeta]] - 
        649440*e^6*Pi^2*\[Nu]*Cos[6*\[Zeta]] - 2058240*e^6*\[Nu]^2*
         Cos[6*\[Zeta]] + 2157120*e^7*Cos[7*\[Zeta]] - 
        13063680*e^7*\[Nu]*Cos[7*\[Zeta]] + 322875*e^7*Pi^2*\[Nu]*
         Cos[7*\[Zeta]] + 1014720*e^7*\[Nu]^2*Cos[7*\[Zeta]])*Sin[\[Zeta]])/
      10321920 + (e*x^3*\[Epsilon]^6*(\[Delta]*\[Kappa]A*
         (1935360 + 3180800*e^2 + 4229568*e^4 + 5168352*e^6 - 949760*\[Nu] - 
          1603840*e^2*\[Nu] - 2179520*e^4*\[Nu] - 2711840*e^6*\[Nu] + 
          35*e*(256*(-144 + 73*\[Nu]) + 32*e^2*(-2166 + 1147*\[Nu]) + 
            16*e^4*(-6218 + 3405*\[Nu]) + 3*e^6*(-42694 + 24021*\[Nu]))*
           Cos[\[Zeta]] - 16*e^2*(560*(-65 + 34*\[Nu]) + 
            168*e^2*(-457 + 250*\[Nu]) + e^4*(-117999 + 66890*\[Nu]))*
           Cos[2*\[Zeta]] - 275520*e^3*Cos[3*\[Zeta]] - 
          646240*e^5*Cos[3*\[Zeta]] - 1062390*e^7*Cos[3*\[Zeta]] + 
          146720*e^3*\[Nu]*Cos[3*\[Zeta]] + 359520*e^5*\[Nu]*Cos[3*\[Zeta]] + 
          612605*e^7*\[Nu]*Cos[3*\[Zeta]] + 133056*e^4*Cos[4*\[Zeta]] + 
          344064*e^6*Cos[4*\[Zeta]] - 71680*e^4*\[Nu]*Cos[4*\[Zeta]] - 
          193280*e^6*\[Nu]*Cos[4*\[Zeta]] - 64960*e^5*Cos[5*\[Zeta]] - 
          183750*e^7*Cos[5*\[Zeta]] + 35280*e^5*\[Nu]*Cos[5*\[Zeta]] + 
          103845*e^7*\[Nu]*Cos[5*\[Zeta]] + 31920*e^6*Cos[6*\[Zeta]] - 
          17440*e^6*\[Nu]*Cos[6*\[Zeta]] - 15750*e^7*Cos[7*\[Zeta]] + 
          8645*e^7*\[Nu]*Cos[7*\[Zeta]]) + 4*\[Delta]*\[Chi]A*\[Chi]S*
         (1236480 + 1863680*e^2 + 2362752*e^4 + 2788608*e^6 - 1514240*\[Nu] - 
          2441600*e^2*\[Nu] - 3233888*e^4*\[Nu] - 3951152*e^6*\[Nu] + 
          35*e*(1280*(-21 + 23*\[Nu]) + 32*e^2*(-1401 + 1699*\[Nu]) + 
            16*e^4*(-3719 + 4861*\[Nu]) + 3*e^6*(-24051 + 33409*\[Nu]))*
           Cos[\[Zeta]] - 16*e^2*(560*(-47 + 53*\[Nu]) + 
            168*e^2*(-293 + 367*\[Nu]) + e^4*(-69381 + 94439*\[Nu]))*
           Cos[2*\[Zeta]] - 198240*e^3*Cos[3*\[Zeta]] - 
          414400*e^5*Cos[3*\[Zeta]] - 623595*e^7*Cos[3*\[Zeta]] + 
          227360*e^3*\[Nu]*Cos[3*\[Zeta]] + 526400*e^5*\[Nu]*Cos[3*\[Zeta]] + 
          862505*e^7*\[Nu]*Cos[3*\[Zeta]] + 95424*e^4*Cos[4*\[Zeta]] + 
          221376*e^6*Cos[4*\[Zeta]] - 110656*e^4*\[Nu]*Cos[4*\[Zeta]] - 
          282944*e^6*\[Nu]*Cos[4*\[Zeta]] - 46480*e^5*Cos[5*\[Zeta]] - 
          118755*e^7*Cos[5*\[Zeta]] + 54320*e^5*\[Nu]*Cos[5*\[Zeta]] + 
          152145*e^7*\[Nu]*Cos[5*\[Zeta]] + 22800*e^6*Cos[6*\[Zeta]] - 
          26800*e^6*\[Nu]*Cos[6*\[Zeta]] - 11235*e^7*Cos[7*\[Zeta]] + 
          13265*e^7*\[Nu]*Cos[7*\[Zeta]]) + 2*\[Chi]A^2*
         (1236480 + 1863680*e^2 + 2362752*e^4 + 2788608*e^6 - 5331200*\[Nu] - 
          8077440*e^2*\[Nu] - 10277792*e^4*\[Nu] - 12166928*e^6*\[Nu] + 
          1111040*\[Nu]^2 + 1702400*e^2*\[Nu]^2 + 2183552*e^4*\[Nu]^2 + 
          2604608*e^6*\[Nu]^2 - 35*e*(1792*(15 - 64*\[Nu] + 10*\[Nu]^2) + 
            32*e^2*(1401 - 6022*\[Nu] + 970*\[Nu]^2) + 
            16*e^4*(3719 - 16082*\[Nu] + 2662*\[Nu]^2) + 
            e^6*(72153 - 313650*\[Nu] + 53202*\[Nu]^2))*Cos[\[Zeta]] + 
          16*e^2*(560*(47 - 201*\[Nu] + 32*\[Nu]^2) + 
            168*e^2*(293 - 1263*\[Nu] + 208*\[Nu]^2) + 
            e^4*(69381 - 301151*\[Nu] + 51176*\[Nu]^2))*Cos[2*\[Zeta]] - 
          198240*e^3*Cos[3*\[Zeta]] - 414400*e^5*Cos[3*\[Zeta]] - 
          623595*e^7*Cos[3*\[Zeta]] + 848960*e^3*\[Nu]*Cos[3*\[Zeta]] + 
          1788640*e^5*\[Nu]*Cos[3*\[Zeta]] + 2711030*e^7*\[Nu]*
           Cos[3*\[Zeta]] - 136640*e^3*\[Nu]^2*Cos[3*\[Zeta]] - 
          297920*e^5*\[Nu]^2*Cos[3*\[Zeta]] - 466550*e^7*\[Nu]^2*
           Cos[3*\[Zeta]] + 95424*e^4*Cos[4*\[Zeta]] + 
          221376*e^6*Cos[4*\[Zeta]] - 409024*e^4*\[Nu]*Cos[4*\[Zeta]] - 
          956096*e^6*\[Nu]*Cos[4*\[Zeta]] + 66304*e^4*\[Nu]^2*
           Cos[4*\[Zeta]] + 160256*e^6*\[Nu]^2*Cos[4*\[Zeta]] - 
          46480*e^5*Cos[5*\[Zeta]] - 118755*e^7*Cos[5*\[Zeta]] + 
          199360*e^5*\[Nu]*Cos[5*\[Zeta]] + 513030*e^7*\[Nu]*Cos[5*\[Zeta]] - 
          32480*e^5*\[Nu]^2*Cos[5*\[Zeta]] - 86310*e^7*\[Nu]^2*
           Cos[5*\[Zeta]] + 22800*e^6*Cos[6*\[Zeta]] - 97840*e^6*\[Nu]*
           Cos[6*\[Zeta]] + 16000*e^6*\[Nu]^2*Cos[6*\[Zeta]] - 
          11235*e^7*Cos[7*\[Zeta]] + 48230*e^7*\[Nu]*Cos[7*\[Zeta]] - 
          7910*e^7*\[Nu]^2*Cos[7*\[Zeta]]) + \[Kappa]S*
         (1935360 + 3180800*e^2 + 4229568*e^4 + 5168352*e^6 - 4820480*\[Nu] - 
          7965440*e^2*\[Nu] - 10638656*e^4*\[Nu] - 13048544*e^6*\[Nu] + 
          1039360*\[Nu]^2 + 1630720*e^2*\[Nu]^2 + 2111872*e^4*\[Nu]^2 + 
          2532928*e^6*\[Nu]^2 - 35*e*(256*(144 - 361*\[Nu] + 62*\[Nu]^2) + 
            32*e^2*(2166 - 5479*\[Nu] + 890*\[Nu]^2) + 
            16*e^4*(6218 - 15841*\[Nu] + 2486*\[Nu]^2) + 
            3*e^6*(42694 - 109409*\[Nu] + 16742*\[Nu]^2))*Cos[\[Zeta]] + 
          16*e^2*(560*(65 - 164*\[Nu] + 28*\[Nu]^2) + 
            168*e^2*(457 - 1164*\[Nu] + 188*\[Nu]^2) + 
            e^4*(117999 - 302888*\[Nu] + 47116*\[Nu]^2))*Cos[2*\[Zeta]] - 
          275520*e^3*Cos[3*\[Zeta]] - 646240*e^5*Cos[3*\[Zeta]] - 
          1062390*e^7*Cos[3*\[Zeta]] + 697760*e^3*\[Nu]*Cos[3*\[Zeta]] + 
          1652000*e^5*\[Nu]*Cos[3*\[Zeta]] + 2737385*e^7*\[Nu]*
           Cos[3*\[Zeta]] - 118720*e^3*\[Nu]^2*Cos[3*\[Zeta]] - 
          266560*e^5*\[Nu]^2*Cos[3*\[Zeta]] - 425110*e^7*\[Nu]^2*
           Cos[3*\[Zeta]] + 133056*e^4*Cos[4*\[Zeta]] + 
          344064*e^6*Cos[4*\[Zeta]] - 337792*e^4*\[Nu]*Cos[4*\[Zeta]] - 
          881408*e^6*\[Nu]*Cos[4*\[Zeta]] + 57344*e^4*\[Nu]^2*
           Cos[4*\[Zeta]] + 142336*e^6*\[Nu]^2*Cos[4*\[Zeta]] - 
          64960*e^5*Cos[5*\[Zeta]] - 183750*e^7*Cos[5*\[Zeta]] + 
          165200*e^5*\[Nu]*Cos[5*\[Zeta]] + 471345*e^7*\[Nu]*Cos[5*\[Zeta]] - 
          28000*e^5*\[Nu]^2*Cos[5*\[Zeta]] - 76230*e^7*\[Nu]^2*
           Cos[5*\[Zeta]] + 31920*e^6*Cos[6*\[Zeta]] - 81280*e^6*\[Nu]*
           Cos[6*\[Zeta]] + 13760*e^6*\[Nu]^2*Cos[6*\[Zeta]] - 
          15750*e^7*Cos[7*\[Zeta]] + 40145*e^7*\[Nu]*Cos[7*\[Zeta]] - 
          6790*e^7*\[Nu]^2*Cos[7*\[Zeta]]) + 2*\[Chi]S^2*
         (1236480 + 1863680*e^2 + 2362752*e^4 + 2788608*e^6 - 2643200*\[Nu] - 
          4260480*e^2*\[Nu] - 5640992*e^4*\[Nu] - 6889808*e^6*\[Nu] + 
          672000*\[Nu]^2 + 1106560*e^2*\[Nu]^2 + 1484448*e^4*\[Nu]^2 + 
          1830672*e^6*\[Nu]^2 - 35*e*(256*(105 - 202*\[Nu] + 54*\[Nu]^2) + 
            32*e^2*(1401 - 2980*\[Nu] + 816*\[Nu]^2) + 
            16*e^4*(3719 - 8516*\[Nu] + 2368*\[Nu]^2) + 
            3*e^6*(24051 - 58472*\[Nu] + 16444*\[Nu]^2))*Cos[\[Zeta]] + 
          16*e^2*(560*(47 - 93*\[Nu] + 25*\[Nu]^2) + 
            168*e^2*(293 - 643*\[Nu] + 177*\[Nu]^2) + 
            e^4*(69381 - 165251*\[Nu] + 46239*\[Nu]^2))*Cos[2*\[Zeta]] - 
          198240*e^3*Cos[3*\[Zeta]] - 414400*e^5*Cos[3*\[Zeta]] - 
          623595*e^7*Cos[3*\[Zeta]] + 398720*e^3*\[Nu]*Cos[3*\[Zeta]] + 
          921760*e^5*\[Nu]*Cos[3*\[Zeta]] + 1508360*e^7*\[Nu]*
           Cos[3*\[Zeta]] - 107520*e^3*\[Nu]^2*Cos[3*\[Zeta]] - 
          254240*e^5*\[Nu]^2*Cos[3*\[Zeta]] - 422940*e^7*\[Nu]^2*
           Cos[3*\[Zeta]] + 95424*e^4*Cos[4*\[Zeta]] + 
          221376*e^6*Cos[4*\[Zeta]] - 193984*e^4*\[Nu]*Cos[4*\[Zeta]] - 
          495296*e^6*\[Nu]*Cos[4*\[Zeta]] + 52416*e^4*\[Nu]^2*
           Cos[4*\[Zeta]] + 136704*e^6*\[Nu]^2*Cos[4*\[Zeta]] - 
          46480*e^5*Cos[5*\[Zeta]] - 118755*e^7*Cos[5*\[Zeta]] + 
          95200*e^5*\[Nu]*Cos[5*\[Zeta]] + 266280*e^7*\[Nu]*Cos[5*\[Zeta]] - 
          25760*e^5*\[Nu]^2*Cos[5*\[Zeta]] - 73500*e^7*\[Nu]^2*
           Cos[5*\[Zeta]] + 22800*e^6*Cos[6*\[Zeta]] - 46960*e^6*\[Nu]*
           Cos[6*\[Zeta]] + 12720*e^6*\[Nu]^2*Cos[6*\[Zeta]] - 
          11235*e^7*Cos[7*\[Zeta]] + 23240*e^7*\[Nu]*Cos[7*\[Zeta]] - 
          6300*e^7*\[Nu]^2*Cos[7*\[Zeta]]))*Sin[\[Zeta]])/107520 - 
     (e*x^(5/2)*\[Epsilon]^5*(\[Delta]*\[Chi]A*(2580480 + 2903040*e^2 + 
          3080448*e^4 + 3197568*e^6 - 1464960*\[Nu] - 1893920*e^2*\[Nu] - 
          2175656*e^4*\[Nu] - 2397116*e^6*\[Nu] + 
          35*e*(192*(-256 + 159*\[Nu]) + 48*e^2*(-1360 + 1013*\[Nu]) + 
            8*e^4*(-9312 + 7765*\[Nu]) + e^6*(-80712 + 73247*\[Nu]))*
           Cos[\[Zeta]] - 2*e^2*(560*(-672 + 445*\[Nu]) + 
            112*e^2*(-5184 + 4103*\[Nu]) + e^4*(-714528 + 638681*\[Nu]))*
           Cos[2*\[Zeta]] - 349440*e^3*Cos[3*\[Zeta]] - 
          618240*e^5*Cos[3*\[Zeta]] - 822360*e^7*Cos[3*\[Zeta]] + 
          240240*e^3*\[Nu]*Cos[3*\[Zeta]] + 503020*e^5*\[Nu]*Cos[3*\[Zeta]] + 
          756595*e^7*\[Nu]*Cos[3*\[Zeta]] + 166656*e^4*Cos[4*\[Zeta]] + 
          333696*e^6*Cos[4*\[Zeta]] - 117432*e^4*\[Nu]*Cos[4*\[Zeta]] - 
          275172*e^6*\[Nu]*Cos[4*\[Zeta]] - 80640*e^5*Cos[5*\[Zeta]] - 
          180600*e^7*Cos[5*\[Zeta]] + 57820*e^5*\[Nu]*Cos[5*\[Zeta]] + 
          149905*e^7*\[Nu]*Cos[5*\[Zeta]] + 39360*e^6*Cos[6*\[Zeta]] - 
          28590*e^6*\[Nu]*Cos[6*\[Zeta]] - 19320*e^7*Cos[7*\[Zeta]] + 
          14175*e^7*\[Nu]*Cos[7*\[Zeta]]) + \[Chi]S*(2580480 + 2903040*e^2 + 
          3080448*e^4 + 3197568*e^6 - 4932480*\[Nu] - 6282080*e^2*\[Nu] - 
          7139384*e^4*\[Nu] - 7801364*e^6*\[Nu] + 672000*\[Nu]^2 + 
          871360*e^2*\[Nu]^2 + 993328*e^4*\[Nu]^2 + 1087048*e^6*\[Nu]^2 - 
          35*e*(192*(256 - 533*\[Nu] + 66*\[Nu]^2) + 
            48*e^2*(1360 - 3319*\[Nu] + 430*\[Nu]^2) + 
            8*e^4*(9312 - 25063*\[Nu] + 3302*\[Nu]^2) + 
            e^6*(80712 - 233837*\[Nu] + 31102*\[Nu]^2))*Cos[\[Zeta]] + 
          2*e^2*(560*(672 - 1471*\[Nu] + 182*\[Nu]^2) + 
            112*e^2*(5184 - 13277*\[Nu] + 1714*\[Nu]^2) + 
            e^4*(714528 - 2036339*\[Nu] + 267838*\[Nu]^2))*Cos[2*\[Zeta]] - 
          349440*e^3*Cos[3*\[Zeta]] - 618240*e^5*Cos[3*\[Zeta]] - 
          822360*e^7*Cos[3*\[Zeta]] + 787920*e^3*\[Nu]*Cos[3*\[Zeta]] + 
          1617700*e^5*\[Nu]*Cos[3*\[Zeta]] + 2398585*e^7*\[Nu]*
           Cos[3*\[Zeta]] - 97440*e^3*\[Nu]^2*Cos[3*\[Zeta]] - 
          208040*e^5*\[Nu]^2*Cos[3*\[Zeta]] - 314510*e^7*\[Nu]^2*
           Cos[3*\[Zeta]] + 166656*e^4*Cos[4*\[Zeta]] + 
          333696*e^6*Cos[4*\[Zeta]] - 383208*e^4*\[Nu]*Cos[4*\[Zeta]] - 
          881868*e^6*\[Nu]*Cos[4*\[Zeta]] + 47376*e^4*\[Nu]^2*
           Cos[4*\[Zeta]] + 113016*e^6*\[Nu]^2*Cos[4*\[Zeta]] - 
          80640*e^5*Cos[5*\[Zeta]] - 180600*e^7*Cos[5*\[Zeta]] + 
          188020*e^5*\[Nu]*Cos[5*\[Zeta]] + 479395*e^7*\[Nu]*Cos[5*\[Zeta]] - 
          23240*e^5*\[Nu]^2*Cos[5*\[Zeta]] - 61250*e^7*\[Nu]^2*
           Cos[5*\[Zeta]] + 39360*e^6*Cos[6*\[Zeta]] - 92730*e^6*\[Nu]*
           Cos[6*\[Zeta]] + 11460*e^6*\[Nu]^2*Cos[6*\[Zeta]] - 
          19320*e^7*Cos[7*\[Zeta]] + 45885*e^7*\[Nu]*Cos[7*\[Zeta]] - 
          5670*e^7*\[Nu]^2*Cos[7*\[Zeta]]))*Sin[\[Zeta]])/107520 + 
     (e^2*(48 + 8*e^2 + 3*e^4)*Sin[2*\[Zeta]])/64 - (e^3*Sin[3*\[Zeta]])/3 - 
     (e^5*Sin[3*\[Zeta]])/8 - (e^7*Sin[3*\[Zeta]])/16 + 
     (5*e^4*Sin[4*\[Zeta]])/32 + (3*e^6*Sin[4*\[Zeta]])/32 + 
     (15*e^8*Sin[4*\[Zeta]])/256 - (3*e^5*Sin[5*\[Zeta]])/40 - 
     (e^7*Sin[5*\[Zeta]])/16 + (7*e^6*Sin[6*\[Zeta]])/192 + 
     (5*e^8*Sin[6*\[Zeta]])/128 - (e^7*Sin[7*\[Zeta]])/56 + 
     (9*e^8*Sin[8*\[Zeta]])/1024



(* ::Section:: *)
(*Post-adiabatic corrections*)


(* ::Text:: *)
(*PA corrections to the QK and Keplerian orbital parameters*)


(* ::Subsection::Closed:: *)
(*Quasi-Keplerian*)


(* ::Text:: *)
(*Original PA corrections to the QK orbital parameters from [arXiv:1904.11814]*)
(*The parameters \[Lambda], u, v (linear angle in the orbital phase, eccentric anomaly, and true anomaly, respectively) are defined in [arXiv:1904.11814]*)


PAcorrectionsQK = {x -> x + x^(7/2)*\[Epsilon]^5*\[Nu]*
        (80*et*Sin[l] + (1436*et^2*Sin[2*l])/15 + 
         et^3*((4538*Sin[l])/15 + (6022*Sin[3*l])/45) + 
         et^4*((3644*Sin[2*l])/15 + (5821*Sin[4*l])/30) + 
         et^5*((130027*Sin[l])/180 + (84317*Sin[3*l])/360 + 
           (511123*Sin[5*l])/1800) + et^6*((4597*Sin[2*l])/9 + 
           (20311*Sin[4*l])/90 + (18713*Sin[6*l])/45) + 
         et^7*((1322293*Sin[l])/960 + (740827*Sin[3*l])/1600 + 
           (929029*Sin[5*l])/4800 + (20414507*Sin[7*l])/33600) + 
         et^8*((1219057*Sin[2*l])/1350 + (1247191*Sin[4*l])/2700 + 
           (114659*Sin[6*l])/1050 + (133771459*Sin[8*l])/151200) + 
         et^9*((1589809739*Sin[l])/691200 + (9839869*Sin[3*l])/12800 + 
           (238400167*Sin[5*l])/483840 - (684452411*Sin[7*l])/9676800 + 
           (4140667457*Sin[9*l])/3225600)), 
     et -> et + x^(5/2)*\[Epsilon]^5*\[Nu]*((-64*Sin[l])/5 - 
         (352*et*Sin[2*l])/15 + et^2*((-1138*Sin[l])/15 - (358*Sin[3*l])/9) + 
         et^3*((-842*Sin[2*l])/15 - (1289*Sin[4*l])/20) + 
         et^4*((-14839*Sin[l])/90 - (2563*Sin[3*l])/60 - (18251*Sin[5*l])/
            180) + et^5*((-39293*Sin[2*l])/360 - (34321*Sin[4*l])/1800 - 
           (281221*Sin[6*l])/1800) + et^6*((-158353*Sin[l])/576 - 
           (1372121*Sin[3*l])/14400 + (131329*Sin[5*l])/4800 - 
           (3413261*Sin[7*l])/14400) + et^7*((-181627*Sin[2*l])/1080 - 
           (267821*Sin[4*l])/2700 + (1438057*Sin[6*l])/12600 - 
           (21489899*Sin[8*l])/60480) + et^8*((-542927*Sin[l])/1350 - 
           (53351*Sin[3*l])/400 - (9495803*Sin[5*l])/75600 + 
           (40555507*Sin[7*l])/151200 - (26589023*Sin[9*l])/50400)), 
     l -> l + x^(5/2)*\[Epsilon]^5*\[Nu]*((-64*Cos[l])/(5*et) - 
         (352*Cos[2*l])/15 + et*((-1654*Cos[l])/15 - (358*Cos[3*l])/9) + 
         et^2*((-694*Cos[2*l])/15 - (1289*Cos[4*l])/20) + 
         et^3*((-8095*Cos[l])/18 - (145*Cos[3*l])/12 - (18251*Cos[5*l])/
            180) + et^4*((-65959*Cos[2*l])/360 + (121987*Cos[4*l])/3600 - 
           (281221*Cos[6*l])/1800) + et^5*((-622231*Cos[l])/576 - 
           (1920949*Cos[3*l])/14400 + (879261*Cos[5*l])/8000 - 
           (3413261*Cos[7*l])/14400) + et^6*((-51266*Cos[2*l])/135 - 
           (741899*Cos[4*l])/5400 + (374992*Cos[6*l])/1575 - 
           (21489899*Cos[8*l])/60480) + et^7*((-44566463*Cos[l])/21600 - 
           (540763*Cos[3*l])/2400 - (142177939*Cos[5*l])/756000 + 
           (238657679*Cos[7*l])/529200 - (26589023*Cos[9*l])/50400) + 
         et^8*((-1457299*Cos[2*l])/2160 - (522203*Cos[4*l])/3360 - 
           (346359*Cos[6*l])/1120 + (1158195793*Cos[8*l])/1451520 - 
           (70504507*Cos[10*l])/90720)), \[Lambda] -> 
      \[Lambda] + x^(5/2)*\[Epsilon]^5*\[Nu]*((-296*et*Cos[l])/3 - 
         (199*et^2*Cos[2*l])/5 + et^3*((-2188*Cos[l])/5 - (176*Cos[3*l])/9) + 
         et^4*((-15331*Cos[2*l])/90 - (2371*Cos[4*l])/720) + 
         et^5*((-128167*Cos[l])/120 - (9279*Cos[3*l])/80 + 
           (96227*Cos[5*l])/6000) + et^6*((-29411*Cos[2*l])/80 - 
           (50657*Cos[4*l])/480 + (2051*Cos[6*l])/48) + 
         et^7*((-17721053*Cos[l])/8640 - (3081229*Cos[3*l])/14400 - 
           (25908929*Cos[5*l])/216000 + (172327733*Cos[7*l])/2116800) + 
         et^8*((-635981*Cos[2*l])/960 - (709423*Cos[4*l])/4800 - 
           (16235287*Cos[6*l])/100800 + (495185*Cos[8*l])/3584)), 
     u -> u + x^(5/2)*\[Epsilon]^5*((-64*\[Nu])/5 - (64*\[Nu]*Cos[l])/
          (5*et) - (352*\[Nu]*Cos[2*l])/15 + et*((-2198*\[Nu]*Cos[l])/15 - 
           (358*\[Nu]*Cos[3*l])/9) + et^2*((-340*\[Nu])/3 - 
           (5366*\[Nu]*Cos[2*l])/45 - (1289*\[Nu]*Cos[4*l])/20) + 
         et^3*((-6479*\[Nu]*Cos[l])/10 - (1664*\[Nu]*Cos[3*l])/15 - 
           (18251*\[Nu]*Cos[5*l])/180) + et^4*((-1853*\[Nu])/5 - 
           (194377*\[Nu]*Cos[2*l])/360 - (118831*\[Nu]*Cos[4*l])/1200 - 
           (281221*\[Nu]*Cos[6*l])/1800) + 
         et^5*((-14246927*\[Nu]*Cos[l])/8640 - (7915879*\[Nu]*Cos[3*l])/
            14400 - (15311353*\[Nu]*Cos[5*l])/216000 - 
           (3413261*\[Nu]*Cos[7*l])/14400) + et^6*((-3299*\[Nu])/4 - 
           (1930663*\[Nu]*Cos[2*l])/1440 - (16461293*\[Nu]*Cos[4*l])/27000 - 
           (2636573*\[Nu]*Cos[6*l])/252000 - (21489899*\[Nu]*Cos[8*l])/
            60480) + et^7*((-1122798163*\[Nu]*Cos[l])/345600 - 
           (62749127*\[Nu]*Cos[3*l])/48000 - (1445617129*\[Nu]*Cos[5*l])/
            2016000 + (9022996877*\[Nu]*Cos[7*l])/84672000 - 
           (26589023*\[Nu]*Cos[9*l])/50400) + et^8*((-72443*\[Nu])/48 - 
           (210242237*\[Nu]*Cos[2*l])/81000 - (3083912897*\[Nu]*Cos[4*l])/
            2268000 - (1045524139*\[Nu]*Cos[6*l])/1176000 + 
           (80780129663*\[Nu]*Cos[8*l])/254016000 - 
           (70504507*\[Nu]*Cos[10*l])/90720)), 
     v -> v + x^(5/2)*\[Epsilon]^5*((-128*\[Nu])/5 - (64*\[Nu]*Cos[l])/
          (5*et) - (352*\[Nu]*Cos[2*l])/15 + et*((-946*\[Nu]*Cos[l])/5 - 
           (358*\[Nu]*Cos[3*l])/9) + et^2*((-1192*\[Nu])/5 - 
           (9226*\[Nu]*Cos[2*l])/45 - (1289*\[Nu]*Cos[4*l])/20) + 
         et^3*((-5587*\[Nu]*Cos[l])/6 - (14447*\[Nu]*Cos[3*l])/60 - 
           (18251*\[Nu]*Cos[5*l])/180) + et^4*((-35972*\[Nu])/45 - 
           (94159*\[Nu]*Cos[2*l])/90 - (1023373*\[Nu]*Cos[4*l])/3600 - 
           (281221*\[Nu]*Cos[6*l])/1800) + 
         et^5*((-21595477*\[Nu]*Cos[l])/8640 - (18329569*\[Nu]*Cos[3*l])/
            14400 - (71080553*\[Nu]*Cos[5*l])/216000 - 
           (3413261*\[Nu]*Cos[7*l])/14400) + et^6*((-2607737*\[Nu])/1440 - 
           (524423*\[Nu]*Cos[2*l])/192 - (21511273*\[Nu]*Cos[4*l])/13500 - 
           (61501649*\[Nu]*Cos[6*l])/168000 - (21489899*\[Nu]*Cos[8*l])/
            60480) + et^7*((-292214783*\[Nu]*Cos[l])/57600 - 
           (91253351*\[Nu]*Cos[3*l])/28800 - (3068264803*\[Nu]*Cos[5*l])/
            1512000 - (643196177*\[Nu]*Cos[7*l])/1693440 - 
           (26589023*\[Nu]*Cos[9*l])/50400) + et^8*((-38696809*\[Nu])/11520 - 
           (3511975739*\[Nu]*Cos[2*l])/648000 - (8467537129*\[Nu]*Cos[4*l])/
            2268000 - (18495977573*\[Nu]*Cos[6*l])/7056000 - 
           (9713501467*\[Nu]*Cos[8*l])/28224000 - (70504507*\[Nu]*Cos[10*l])/
            90720))}



(* ::Subsection::Closed:: *)
(*Keplerian*)


PAcorrectionsEOB = {x -> x + x^(7/2)*\[Epsilon]^5*\[Nu]*
        ((16*e*(26 + \[Alpha])*Sin[\[Zeta]])/5 + 
         (8*e^3*(2468 + 126*\[Alpha] - 9*\[Beta] + (184 + 45*\[Alpha] + 
              9*\[Beta])*Cos[2*\[Zeta]])*Sin[\[Zeta]])/45 + 
         (4*e^2*(83 + 24*\[Alpha])*Sin[2*\[Zeta]])/15 + 
         (e^4*(892 + 408*\[Alpha] - 24*\[Beta] + (-1 + 24*\[Alpha] + 
              24*\[Beta])*Cos[2*\[Zeta]])*Sin[2*\[Zeta]])/15 + 
         (e^6*(1525 + 1008*\[Alpha] - 84*\[Beta] + 6*(-37 + 14*\[Alpha] + 
              14*\[Beta])*Cos[2*\[Zeta]] - 14*Cos[4*\[Zeta]])*Sin[2*\[Zeta]])/
          15 + (e^8*(50192 + 46872*\[Alpha] - 4536*\[Beta] + 
            9*(-2483 + 504*\[Alpha] + 504*\[Beta])*Cos[2*\[Zeta]] - 
            2558*Cos[4*\[Zeta]] - 81*Cos[6*\[Zeta]])*Sin[2*\[Zeta]])/360 + 
         (e^5*(60*(4222 + 192*\[Alpha] - 33*\[Beta])*Sin[\[Zeta]] + 
            5*(3304 + 666*\[Alpha] + 117*\[Beta])*Sin[3*\[Zeta]] + 
            9*(24 + 5*\[Beta])*Sin[5*\[Zeta]]))/225 + 
         e^7*((7*(9748 + 453*\[Alpha] - 87*\[Beta])*Sin[\[Zeta]])/30 + 
           (7*(826 + 147*\[Alpha] + 24*\[Beta])*Sin[3*\[Zeta]])/30 + 
           ((354 + 35*\[Beta])*Sin[5*\[Zeta]])/50 + (8*Sin[7*\[Zeta]])/35) + 
         (e^9*(1323*(7498 + 353*\[Alpha] - 72*\[Beta])*Sin[\[Zeta]] + 
            7*(141350 + 23058*\[Alpha] + 3591*\[Beta])*Sin[3*\[Zeta]] + 
            21*(2878 + 189*\[Beta])*Sin[5*\[Zeta]] + 4524*Sin[7*\[Zeta]] + 
            140*Sin[9*\[Zeta]]))/2520), 
     e -> e + x^(5/2)*\[Epsilon]^5*\[Nu]*((-64*Sin[\[Zeta]])/5 - 
         (4*e^2*(1337 + 72*\[Alpha] - 9*\[Beta] + (127 + 36*\[Alpha] + 
              9*\[Beta])*Cos[2*\[Zeta]])*Sin[\[Zeta]])/45 - 
         (e^4*(4500 + 264*\[Alpha] - 33*\[Beta] + 2*(331 + 72*\[Alpha] + 
              15*\[Beta])*Cos[2*\[Zeta]] + 3*\[Beta]*Cos[4*\[Zeta]])*
           Sin[\[Zeta]])/15 - (8*e*(23 + 3*\[Alpha])*Sin[2*\[Zeta]])/15 - 
         (e^5*(385 + 204*\[Alpha] - 24*\[Beta] + (-17 + 24*\[Alpha] + 
              24*\[Beta])*Cos[2*\[Zeta]])*Sin[2*\[Zeta]])/12 - 
         (e^3*(4*(191 + 60*\[Alpha] - 6*\[Beta]) + (59 + 24*\[Alpha] + 
              24*\[Beta])*Cos[2*\[Zeta]])*Sin[2*\[Zeta]])/30 + 
         (e^7*(-6047 - 5040*\[Alpha] + 630*\[Beta] - 
            9*(-271 + 70*\[Alpha] + 70*\[Beta])*Cos[2*\[Zeta]] + 
            266*Cos[4*\[Zeta]])*Sin[2*\[Zeta]])/180 + 
         (e^6*(-75*(5839 + 276*\[Alpha] - 69*\[Beta])*Sin[\[Zeta]] - 
            25*(1793 + 324*\[Alpha] + 54*\[Beta])*Sin[3*\[Zeta]] - 
            9*(152 + 25*\[Beta])*Sin[5*\[Zeta]]))/900 + 
         e^8*((-7*(2507 + 168*\[Alpha] - 21*\[Beta] + 6*(16*\[Alpha] + 
                3*\[Beta])*Cos[2*\[Zeta]] + 3*\[Beta]*Cos[4*\[Zeta]])*
             Sin[\[Zeta]])/24 - (3923*Sin[3*\[Zeta]])/45 - 
           (3403*Sin[5*\[Zeta]])/600 - (38*Sin[7*\[Zeta]])/105)), 
     \[Zeta] -> \[Zeta] + x^(5/2)*\[Epsilon]^5*\[Nu]*
        ((-64*Cos[\[Zeta]])/(5*e) - (8*(66 - 6*\[Alpha] + 3*\[Beta] + 
            (23 + 3*\[Alpha])*Cos[2*\[Zeta]]))/15 - 
         (4*e*Cos[\[Zeta]]*(2395 - 90*\[Alpha] + 45*\[Beta] + 
            (127 + 36*\[Alpha] + 9*\[Beta])*Cos[2*\[Zeta]]))/45 + 
         (e^2*(24*(-3334 + 81*\[Alpha] - 45*\[Beta]) - 
            8*(1205 + 36*\[Alpha] + 54*\[Beta])*Cos[2*\[Zeta]] - 
            3*(59 + 24*\[Alpha] + 24*\[Beta])*Cos[4*\[Zeta]]))/180 + 
         (e^4*(40*(-35935 + 378*\[Alpha] - 216*\[Beta]) - 
            2*(97681 + 360*\[Alpha] + 2160*\[Beta])*Cos[2*\[Zeta]] - 
            5*(-91 + 144*\[Alpha] + 144*\[Beta])*Cos[4*\[Zeta]]))/720 - 
         (e^5*Cos[\[Zeta]]*(6*(6323737 - 55500*\[Alpha] + 28500*\[Beta]) + 
            4*(212989 + 27000*\[Alpha] + 12375*\[Beta])*Cos[2*\[Zeta]] + 
            (26869 + 4500*\[Beta])*Cos[4*\[Zeta]]))/9000 - 
         (e^3*Cos[\[Zeta]]*((3718 + 648*\[Alpha] + 252*\[Beta])*
             Cos[2*\[Zeta]] + 3*(36553 - 624*\[Alpha] + 318*\[Beta] + 
              6*\[Beta]*Cos[4*\[Zeta]])))/90 + 
         (e^6*(25*(-16909031 + 95760*\[Alpha] - 55440*\[Beta]) - 
            25*(2773579 + 30240*\[Beta])*Cos[2*\[Zeta]] - 
            2*(-283727 + 63000*\[Alpha] + 63000*\[Beta])*Cos[4*\[Zeta]] + 
            52469*Cos[6*\[Zeta]]))/72000 + 
         (e^7*(-4900*Cos[\[Zeta]]*(3975061 - 20160*\[Alpha] + 10395*\[Beta] + 
              3150*(2*\[Alpha] + \[Beta])*Cos[2*\[Zeta]] + 315*\[Beta]*Cos[
                4*\[Zeta]]) - 49*(3290177*Cos[3*\[Zeta]] + 225235*Cos[
                5*\[Zeta]]) - 631483*Cos[7*\[Zeta]]))/1764000 + 
         (e^8*(700*(-1420895911 + 17146080*\[Alpha] - 5715360*\[Beta])*
             Cos[2*\[Zeta]] - 251950184836*Cos[4*\[Zeta]] - 
            173786363656*Cos[6*\[Zeta]] - 259839915975*Cos[8*\[Zeta]] - 
            350*(10482108379 - 65726640*\[Alpha] + 21908880*\[Beta] + 
              564036056*Cos[10*\[Zeta]])))/254016000)}



(* ::Section:: *)
(*EOB - Keplerian transformations*)


(* ::Text:: *)
(*Transformations from the EOB variables (r,pr,L) to the Keplerian parameters (x,e,\[Zeta])*)
(*These transformations include PA corrections*)


(* ::Subsection::Closed:: *)
(*Relative separation 'reob'*)


reob = (1 - e^2)/(x*(1 + e*Cos[\[Zeta]])) + 
     (\[Epsilon]^2*(-(e^2*(-6 + \[Nu])) + \[Nu]))/(3*(1 + e*Cos[\[Zeta]])) + 
     (x*\[Epsilon]^4*(180 - 117*\[Nu] + 4*\[Nu]^2 + 36*(1 - e^2)^(3/2)*
         (-5 + 2*\[Nu]) + e^4*(36 + 15*\[Nu] + 4*\[Nu]^2) - 
        2*e^2*(27 + 39*\[Nu] + 4*\[Nu]^2)))/(36*(1 - e^2)*
       (1 + e*Cos[\[Zeta]])) + (x^2*\[Epsilon]^6*
       (51840 + 2214*(-140 + 3*Pi^2)*\[Nu] + 22032*\[Nu]^2 + 128*\[Nu]^3 + 
        3*e^2*(6912 + 27*(-4328 + 123*Pi^2)*\[Nu] + 8112*\[Nu]^2 - 
          128*\[Nu]^3) + 24*e^4*(-864 + 423*\[Nu] - 12*\[Nu]^2 + 
          16*\[Nu]^3) - 8*e^6*(432 - 81*\[Nu] + 90*\[Nu]^2 + 16*\[Nu]^3) - 
        18*(1 - e^2)^(3/2)*(2880 + (-10880 + 123*Pi^2)*\[Nu] + 960*\[Nu]^2 + 
          96*e^2*(-15 + 4*\[Nu] + 5*\[Nu]^2))))/(5184*(1 - e^2)^2*
       (1 + e*Cos[\[Zeta]])) - ((1 + 3*e^2)*Sqrt[x]*\[Epsilon]^3*
       (2*\[Delta]*\[Chi]A + (2 - \[Nu])*\[Chi]S))/(3*Sqrt[1 - e^2]*
       (1 + e*Cos[\[Zeta]])) + 
     (x*\[Epsilon]^4*((1 + e^2)*(\[Delta]*\[Kappa]A + \[Kappa]S - 
          2*\[Kappa]S*\[Nu]) + 2*e^2*(1 - 4*\[Nu])*\[Chi]A^2 + 
        4*e^2*\[Delta]*\[Chi]A*\[Chi]S + 2*e^2*\[Chi]S^2))/
      (2*(1 - e^2)*(1 + e*Cos[\[Zeta]])) - 
     (x^(3/2)*\[Epsilon]^5*(-(\[Delta]*(-384 + 115*\[Nu] + 
           12*e^2*(-8 + 13*\[Nu]) + e^4*(96 + 65*\[Nu]))*\[Chi]A) + 
        (384 - 481*\[Nu] + 26*\[Nu]^2 + 12*e^2*(8 - 51*\[Nu] + 2*\[Nu]^2) + 
          e^4*(-96 - 107*\[Nu] + 46*\[Nu]^2))*\[Chi]S + 
        (1 - e^2)^(3/2)*(128*\[Delta]*(-3 + \[Nu])*\[Chi]A - 
          64*(6 - 8*\[Nu] + \[Nu]^2)*\[Chi]S)))/(48*(1 - e^2)^(3/2)*
       (1 + e*Cos[\[Zeta]])) + (x^2*\[Epsilon]^6*
       (3*(\[Delta]*\[Kappa]A*(36 + e^2*(36 - 25*\[Nu]) + e^4*(-6 + \[Nu]) - 
            21*\[Nu]) + \[Kappa]S*(36 - 93*\[Nu] + 18*\[Nu]^2 + 
            e^4*(-6 + 13*\[Nu] - 2*\[Nu]^2) + e^2*(36 - 97*\[Nu] + 
              14*\[Nu]^2))) + (130 - 562*\[Nu] + 96*\[Nu]^2 - 
          6*e^4*(15 - 61*\[Nu] + 4*\[Nu]^2) + 6*e^2*(1 - 13*\[Nu] + 
            18*\[Nu]^2))*\[Chi]A^2 + 4*\[Delta]*(65 + e^2*(3 - 96*\[Nu]) - 
          85*\[Nu] + 3*e^4*(-15 + 7*\[Nu]))*\[Chi]A*\[Chi]S + 
        (130 - 298*\[Nu] + 82*\[Nu]^2 - 6*e^4*(15 - 13*\[Nu] + 3*\[Nu]^2) + 
          6*e^2*(1 - 55*\[Nu] + 16*\[Nu]^2))*\[Chi]S^2 + 
        (1 - e^2)^(3/2)*(6*(\[Delta]*\[Kappa]A*(-14 + 5*\[Nu]) + 
            \[Kappa]S*(-14 + 33*\[Nu] - 6*\[Nu]^2)) - 
          12*(11 - 46*\[Nu] + 6*\[Nu]^2)*\[Chi]A^2 + 24*\[Delta]*
           (-11 + 9*\[Nu])*\[Chi]A*\[Chi]S - 12*(11 - 16*\[Nu] + 4*\[Nu]^2)*
           \[Chi]S^2)))/(18*(1 - e^2)^2*(1 + e*Cos[\[Zeta]])) - 
     (e*x^(3/2)*\[Epsilon]^5*\[Nu]*(40588800 + 244224400*e^2 + 
        756082040*e^4 + 1718614045*e^6 - 806400*\[Alpha] - 
        1209600*e^2*\[Alpha] - 1512000*e^4*\[Alpha] - 1764000*e^6*\[Alpha] + 
        806400*\[Beta] + 1209600*e^2*\[Beta] + 1512000*e^4*\[Beta] + 
        1764000*e^6*\[Beta] - 2240*e*(5*e^2*(2321 + 108*\[Alpha] - 
            108*\[Beta]) + 9*e^4*(2969 + 75*\[Alpha] - 75*\[Beta]) + 
          40*(80 + 9*\[Alpha] - 9*\[Beta]))*Cos[\[Zeta]] + 
        10*e^2*(393680 + 1749888*e^2 + 4444009*e^4)*Cos[2*\[Zeta]] - 
        2318400*e^3*Cos[3*\[Zeta]] - 11471040*e^5*Cos[3*\[Zeta]] + 
        1332380*e^4*Cos[4*\[Zeta]] + 7197780*e^6*Cos[4*\[Zeta]] - 
        753088*e^5*Cos[5*\[Zeta]] + 420310*e^6*Cos[6*\[Zeta]])*Sin[\[Zeta]])/
      504000



(* ::Subsection::Closed:: *)
(*Radial momentum 'preob'*)


preob = (x^3*\[Epsilon]^5*\[Nu]*(-1843200 - 22732800*e^2 - 114688000*e^4 - 
        390834000*e^6 + 230400*e^2*\[Alpha] + 748800*e^4*\[Alpha] + 
        1555200*e^6*\[Alpha] - 230400*e^2*\[Beta] - 748800*e^4*\[Beta] - 
        1555200*e^6*\[Beta] + 25*e*(e^6*(-44074837 + 188928*\[Alpha] - 
            188928*\[Beta]) + 24*e^4*(-578933 + 4320*\[Alpha] - 
            4320*\[Beta]) + 128*e^2*(-22877 + 342*\[Alpha] - 342*\[Beta]) + 
          3072*(-89 + 3*\[Alpha] - 3*\[Beta]))*Cos[\[Zeta]] + 
        100*e^2*(e^4*(-3328565 + 31104*\[Alpha] - 31104*\[Beta]) + 
          8*e^2*(-104333 + 1872*\[Alpha] - 1872*\[Beta]) + 
          256*(-409 + 18*\[Alpha] - 18*\[Beta]))*Cos[2*\[Zeta]] - 
        2077600*e^3*Cos[3*\[Zeta]] - 17664500*e^5*Cos[3*\[Zeta]] - 
        73840371*e^7*Cos[3*\[Zeta]] + 288000*e^3*\[Alpha]*Cos[3*\[Zeta]] + 
        864000*e^5*\[Alpha]*Cos[3*\[Zeta]] + 1728000*e^7*\[Alpha]*
         Cos[3*\[Zeta]] - 288000*e^3*\[Beta]*Cos[3*\[Zeta]] - 
        864000*e^5*\[Beta]*Cos[3*\[Zeta]] - 1728000*e^7*\[Beta]*
         Cos[3*\[Zeta]] - 80800*e^4*Cos[4*\[Zeta]] - 
        800056*e^6*Cos[4*\[Zeta]] + 57600*e^4*\[Alpha]*Cos[4*\[Zeta]] + 
        172800*e^6*\[Alpha]*Cos[4*\[Zeta]] - 57600*e^4*\[Beta]*
         Cos[4*\[Zeta]] - 172800*e^6*\[Beta]*Cos[4*\[Zeta]] + 
        66500*e^5*Cos[5*\[Zeta]] + 487973*e^7*Cos[5*\[Zeta]] - 
        32596*e^6*Cos[6*\[Zeta]] + 16069*e^7*Cos[7*\[Zeta]]))/144000 + 
     (e*Sqrt[x]*Sin[\[Zeta]])/Sqrt[1 - e^2] - 
     (e*x^(3/2)*\[Epsilon]^2*(-((-1 + e^2)*(-3 + \[Nu])) - 6*e*Cos[\[Zeta]])*
       Sin[\[Zeta]])/(6*(1 - e^2)^(3/2)) + 
     (e*x^2*\[Epsilon]^3*(2*\[Delta]*\[Chi]A + (2 - \[Nu])*\[Chi]S)*
       (5 + 3*e*Cos[\[Zeta]])*Sin[\[Zeta]])/(3*(1 - e^2)^2) - 
     (e*x^(5/2)*\[Epsilon]^4*(513 - 126*e^2 + 9*e^4 + 9*\[Nu] + 
        30*e^2*\[Nu] + 33*e^4*\[Nu] + \[Nu]^2 - 2*e^2*\[Nu]^2 + e^4*\[Nu]^2 + 
        36*(1 - e^2)^(3/2)*(-5 + 2*\[Nu]) - 36*e*(-3 + e^2*(-5 + \[Nu]) - 
          11*\[Nu])*Cos[\[Zeta]] + 54*e^2*(-1 + 2*\[Nu])*Cos[2*\[Zeta]])*
       Sin[\[Zeta]])/(72*(1 - e^2)^(5/2)) - 
     (e*x^(5/2)*\[Epsilon]^4*((\[Delta]*\[Kappa]A + \[Kappa]S - 
          2*\[Kappa]S*\[Nu])*(2 + e*Cos[\[Zeta]]) - (-1 + 4*\[Nu])*\[Chi]A^2*
         (5 + e^2 + 6*e*Cos[\[Zeta]] + e^2*Cos[2*\[Zeta]]) + 
        2*\[Delta]*\[Chi]A*\[Chi]S*(5 + e^2 + 6*e*Cos[\[Zeta]] + 
          e^2*Cos[2*\[Zeta]]) + \[Chi]S^2*(5 + e^2 + 6*e*Cos[\[Zeta]] + 
          e^2*Cos[2*\[Zeta]]))*Sin[\[Zeta]])/(2*(1 - e^2)^(5/2)) - 
     (e*x^3*\[Epsilon]^5*((1 - e^2)^(3/2)*(-256*\[Delta]*(-3 + \[Nu])*
           \[Chi]A + 128*(6 - 8*\[Nu] + \[Nu]^2)*\[Chi]S) + 
        \[Delta]*\[Chi]A*(-5184 + 1920*e^2 + 2260*\[Nu] + 776*e^2*\[Nu] + 
          e*(40*(-120 + 67*\[Nu]) + e^2*(960 + 311*\[Nu]))*Cos[\[Zeta]] + 
          12*e^2*(-48 + 59*\[Nu])*Cos[2*\[Zeta]] + 81*e^3*\[Nu]*
           Cos[3*\[Zeta]]) + \[Chi]S*(-5184 + 1920*e^2 + 8188*\[Nu] + 
          1496*e^2*\[Nu] - 824*\[Nu]^2 - 496*e^2*\[Nu]^2 - 
          e*(8*(600 - 1121*\[Nu] + 154*\[Nu]^2) + e^2*(-960 - 461*\[Nu] + 
              250*\[Nu]^2))*Cos[\[Zeta]] - 12*e^2*(48 - 161*\[Nu] + 
            34*\[Nu]^2)*Cos[2*\[Zeta]] + 171*e^3*\[Nu]*Cos[3*\[Zeta]] - 
          54*e^3*\[Nu]^2*Cos[3*\[Zeta]]))*Sin[\[Zeta]])/(192*(1 - e^2)^3) + 
     (e*x^(7/2)*\[Epsilon]^6*((1 - e^2)^(3/2)*
         (12*(\[Delta]*\[Kappa]A*(14 - 5*\[Nu]) + \[Kappa]S*(14 - 33*\[Nu] + 
              6*\[Nu]^2)) + 24*(11 - 46*\[Nu] + 6*\[Nu]^2)*\[Chi]A^2 + 
          48*\[Delta]*(11 - 9*\[Nu])*\[Chi]A*\[Chi]S + 
          24*(11 - 16*\[Nu] + 4*\[Nu]^2)*\[Chi]S^2) - 2*\[Delta]*\[Chi]A*
         \[Chi]S*(1598 - 1260*e^2 - 162*e^4 - 934*\[Nu] + 780*e^2*\[Nu] + 
          30*e^4*\[Nu] + 3*e*(8*(79 + \[Nu]) + 3*e^2*(-138 + 79*\[Nu]))*
           Cos[\[Zeta]] + 6*e^2*(81 + 61*\[Nu] + e^2*(-27 + 5*\[Nu]))*
           Cos[2*\[Zeta]] + 54*e^3*Cos[3*\[Zeta]] + 81*e^3*\[Nu]*
           Cos[3*\[Zeta]]) + \[Chi]S^2*(-1598 + 1260*e^2 + 162*e^4 + 
          1598*\[Nu] - 1356*e^2*\[Nu] - 30*e^4*\[Nu] - 512*\[Nu]^2 + 
          252*e^2*\[Nu]^2 + 3*e*(-4*(158 + 4*\[Nu] + 11*\[Nu]^2) + 
            e^2*(414 - 387*\[Nu] + 75*\[Nu]^2))*Cos[\[Zeta]] - 
          6*e^2*(81 + 103*\[Nu] - 18*\[Nu]^2 + e^2*(-27 + 5*\[Nu]))*
           Cos[2*\[Zeta]] - 54*e^3*Cos[3*\[Zeta]] - 135*e^3*\[Nu]*
           Cos[3*\[Zeta]] + 27*e^3*\[Nu]^2*Cos[3*\[Zeta]]) + 
        \[Chi]A^2*(-1598 + 1260*e^2 + 162*e^4 + 6662*\[Nu] - 5244*e^2*\[Nu] - 
          678*e^4*\[Nu] - 360*\[Nu]^2 + 960*e^2*\[Nu]^2 + 120*e^4*\[Nu]^2 + 
          3*e*(8*(-79 + 316*\[Nu] + 24*\[Nu]^2) + 3*e^2*(138 - 581*\[Nu] + 
              116*\[Nu]^2))*Cos[\[Zeta]] + 6*e^2*(-81 + 305*\[Nu] + 
            88*\[Nu]^2 + e^2*(27 - 113*\[Nu] + 20*\[Nu]^2))*Cos[2*\[Zeta]] - 
          54*e^3*Cos[3*\[Zeta]] + 189*e^3*\[Nu]*Cos[3*\[Zeta]] + 
          108*e^3*\[Nu]^2*Cos[3*\[Zeta]]) - 
        3*(e*(\[Delta]*\[Kappa]A*(2*(111 + \[Nu]) + e^2*(-69 + 37*\[Nu])) - 
            \[Kappa]S*(-222 + 442*\[Nu] + 196*\[Nu]^2 + e^2*(69 - 175*\[Nu] + 
                74*\[Nu]^2)))*Cos[\[Zeta]] + 
          3*(4*\[Delta]*\[Kappa]A*(28 - 10*\[Nu] + e^2*(-7 + 3*\[Nu])) + 
            4*\[Kappa]S*(28 - 66*\[Nu] + e^2*(-7 + 17*\[Nu] - 10*\[Nu]^2)) + 
            2*e^2*(\[Delta]*\[Kappa]A*(-2 + 7*\[Nu]) + \[Kappa]S*(-2 + 
                11*\[Nu] - 18*\[Nu]^2))*Cos[2*\[Zeta]] + 3*e^3*(-1 + \[Nu])*
             (\[Delta]*\[Kappa]A + \[Kappa]S - 2*\[Kappa]S*\[Nu])*
             Cos[3*\[Zeta]])))*Sin[\[Zeta]])/(72*(1 - e^2)^(7/2)) + 
     (e*x^(7/2)*\[Epsilon]^6*(216*e*(-1974 - (10 + 123*Pi^2)*\[Nu] + 
          634*\[Nu]^2 + e^2*(594 + 76*\[Nu] - 24*\[Nu]^2) + 
          2*e^4*(93 - 65*\[Nu] + \[Nu]^2))*Cos[\[Zeta]] + 
        18*(1 - e^2)^(3/2)*(5040 - 12464*\[Nu] + 123*Pi^2*\[Nu] + 
          1248*\[Nu]^2 + 48*e^2*(-75 + 41*\[Nu] + 4*\[Nu]^2) - 
          864*e*(-5 + 2*\[Nu])*Cos[\[Zeta]]) - 
        27*e^2*(1008 + (12496 + 123*Pi^2)*\[Nu] - 1632*\[Nu]^2 + 
          48*e^2*(27 - 59*\[Nu] + 10*\[Nu]^2))*Cos[2*\[Zeta]] - 
        2*(207036 - 136404*e^2 + 30132*e^4 - 3996*e^6 - 455436*\[Nu] + 
          110916*e^2*\[Nu] - 32292*e^4*\[Nu] - 1620*e^6*\[Nu] + 
          16605*Pi^2*\[Nu] + 3321*e^2*Pi^2*\[Nu] - 6912*\[Nu]^2 - 
          22176*e^2*\[Nu]^2 + 2880*e^4*\[Nu]^2 + 288*e^6*\[Nu]^2 - 
          20*\[Nu]^3 + 60*e^2*\[Nu]^3 - 60*e^4*\[Nu]^3 + 20*e^6*\[Nu]^3 + 
          648*e^3*(-5 + 44*\[Nu] + 6*\[Nu]^2)*Cos[3*\[Zeta]] + 
          648*e^4*\[Nu]*(-4 + 3*\[Nu])*Cos[4*\[Zeta]]))*Sin[\[Zeta]])/
      (10368*(1 - e^2)^(7/2))



(* ::Subsection::Closed:: *)
(*Angular momentum 'Leob'*)


Leob = Sqrt[1 - e^2]/Sqrt[x] + (Sqrt[x]*\[Epsilon]^2*(9 - e^2*(-9 + \[Nu]) + 
        \[Nu]))/(6*Sqrt[1 - e^2]) + (x^(3/2)*\[Epsilon]^4*
       (141 - 81*\[Nu] + \[Nu]^2 - 2*e^2*\[Nu]*(19 + \[Nu]) + 
        (1 - e^2)^(3/2)*(-60 + 24*\[Nu]) + e^4*(-3 + 11*\[Nu] + \[Nu]^2)))/
      (24*(1 - e^2)^(3/2)) + (x^(5/2)*\[Epsilon]^6*
       (100440 + 54*(-12604 + 369*Pi^2)*\[Nu] + 32400*\[Nu]^2 + 56*\[Nu]^3 + 
        3*e^2*(-7992 + 9*(-23512 + 861*Pi^2)*\[Nu] + 6144*\[Nu]^2 - 
          56*\[Nu]^3) + 24*e^4*(-1431 + 1521*\[Nu] - 204*\[Nu]^2 + 
          7*\[Nu]^3) - 8*e^6*(837 + 621*\[Nu] + 72*\[Nu]^2 + 7*\[Nu]^3) - 
        18*(1 - e^2)^(3/2)*(720 + (-10256 + 123*Pi^2)*\[Nu] + 1056*\[Nu]^2 + 
          48*e^2*(-75 + 31*\[Nu] + 8*\[Nu]^2))))/(10368*(1 - e^2)^(5/2)) - 
     ((5 + 3*e^2)*x*\[Epsilon]^3*(2*\[Delta]*\[Chi]A + (2 - \[Nu])*\[Chi]S))/
      (3*(1 - e^2)) + (x^(3/2)*\[Epsilon]^4*
       ((2 + e^2)*(\[Delta]*\[Kappa]A + \[Kappa]S - 2*\[Kappa]S*\[Nu]) - 
        (2 + 3*e^2)*(-1 + 4*\[Nu])*\[Chi]A^2 + 2*(2 + 3*e^2)*\[Delta]*\[Chi]A*
         \[Chi]S + (2 + 3*e^2)*\[Chi]S^2))/(2*(1 - e^2)^(3/2)) + 
     (x^2*\[Epsilon]^5*(\[Delta]*(-1584 + 626*\[Nu] + 1063*e^2*\[Nu] + 
          3*e^4*(144 + 49*\[Nu]))*\[Chi]A + (e^2*(3133 - 410*\[Nu])*\[Nu] + 
          e^4*(432 + 201*\[Nu] - 114*\[Nu]^2) - 2*(792 - 1231*\[Nu] + 
            62*\[Nu]^2))*\[Chi]S + (1 - e^2)^(3/2)*
         (-192*\[Delta]*(-3 + \[Nu])*\[Chi]A + 96*(6 - 8*\[Nu] + \[Nu]^2)*
           \[Chi]S)))/(144*(1 - e^2)^2) - 
     (x^(5/2)*\[Epsilon]^6*
       (-3*(\[Delta]*\[Kappa]A*(84 + e^2*(63 - 46*\[Nu]) + 
            3*e^4*(-5 + \[Nu]) - 50*\[Nu]) + \[Kappa]S*(84 - 218*\[Nu] + 
            28*\[Nu]^2 - 3*e^4*(5 - 11*\[Nu] + 2*\[Nu]^2) + 
            e^2*(63 - 172*\[Nu] + 8*\[Nu]^2))) + 
        (27*e^4*(9 - 37*\[Nu] + 4*\[Nu]^2) - 3*e^2*(-67 + 237*\[Nu] + 
            40*\[Nu]^2) - 4*(59 - 260*\[Nu] + 42*\[Nu]^2))*\[Chi]A^2 + 
        2*\[Delta]*(e^4*(243 - 99*\[Nu]) + 3*e^2*(67 + 77*\[Nu]) + 
          4*(-59 + 85*\[Nu]))*\[Chi]A*\[Chi]S + 
        (e^2*(201 + 369*\[Nu] - 132*\[Nu]^2) + 9*e^4*(27 - 19*\[Nu] + 
            4*\[Nu]^2) - 4*(59 - 146*\[Nu] + 44*\[Nu]^2))*\[Chi]S^2 + 
        (1 - e^2)^(3/2)*(6*(\[Delta]*\[Kappa]A*(14 - 5*\[Nu]) + 
            \[Kappa]S*(14 - 33*\[Nu] + 6*\[Nu]^2)) + 
          12*(11 - 46*\[Nu] + 6*\[Nu]^2)*\[Chi]A^2 + 24*\[Delta]*
           (11 - 9*\[Nu])*\[Chi]A*\[Chi]S + 12*(11 - 16*\[Nu] + 4*\[Nu]^2)*
           \[Chi]S^2)))/(36*(1 - e^2)^(5/2)) - 
     (e*x^2*\[Epsilon]^5*\[Nu]*(60480 + 154000*e^2 + 254128*e^4 + 
        358528*e^6 + 3360*\[Alpha] + 8400*e^2*\[Alpha] + 13440*e^4*\[Alpha] + 
        18480*e^6*\[Alpha] + 35*e*(48*(-3 + 4*\[Alpha]) + 
          48*e^2*(-21 + 8*\[Alpha]) + e^4*(-2197 + 576*\[Alpha]))*
         Cos[\[Zeta]] + 16*e^2*(35*(19 + 3*\[Alpha]) + 
          14*e^2*(154 + 15*\[Alpha]) + e^4*(4181 + 315*\[Alpha]))*
         Cos[2*\[Zeta]] - 4200*e^3*Cos[3*\[Zeta]] - 
        15575*e^5*Cos[3*\[Zeta]] + 2016*e^4*Cos[4*\[Zeta]] + 
        7956*e^6*Cos[4*\[Zeta]] - 980*e^5*Cos[5*\[Zeta]] + 
        480*e^6*Cos[6*\[Zeta]])*Sin[\[Zeta]])/2100



(* ::Subsection::Closed:: *)
(*Energy / Hamiltonian (PN-expanded) 'Heob'*)


Heob = -1/2*x + 1/(\[Epsilon]^2*\[Nu]) + 
     (x^2*\[Epsilon]^2*(9 - e^2*(-15 + \[Nu]) + \[Nu]))/(24*(1 - e^2)) + 
     (x^3*\[Epsilon]^4*(201 - 105*\[Nu] + \[Nu]^2 + 24*(1 - e^2)^(3/2)*
         (-5 + 2*\[Nu]) + e^4*(-15 + 15*\[Nu] + \[Nu]^2) - 
        2*e^2*(87 + 15*\[Nu] + \[Nu]^2)))/(48*(1 - e^2)^2) - 
     (x^4*\[Epsilon]^6*(-67635 - 27*(-18319 + 492*Pi^2)*\[Nu] - 
        27378*\[Nu]^2 - 35*\[Nu]^3 + 5*e^6*(999 + 1215*\[Nu] + 90*\[Nu]^2 + 
          7*\[Nu]^3) + 3*e^2*(55539 - 9*(-1651 + 123*Pi^2)*\[Nu] - 
          6078*\[Nu]^2 + 35*\[Nu]^3) - 3*e^4*(33507 - 261*\[Nu] + 
          66*\[Nu]^2 + 35*\[Nu]^3) + 18*(1 - e^2)^(3/2)*
         (720 + (-10256 + 123*Pi^2)*\[Nu] + 1056*\[Nu]^2 + 
          48*e^2*(-105 + 43*\[Nu] + 8*\[Nu]^2))))/(10368*(1 - e^2)^3) + 
     (2*x^(5/2)*\[Epsilon]^3*(-2*\[Delta]*\[Chi]A + (-2 + \[Nu])*\[Chi]S))/
      (3*(1 - e^2)^(3/2)) + (x^3*\[Epsilon]^4*(\[Delta]*\[Kappa]A + 
        \[Kappa]S - 2*\[Kappa]S*\[Nu] + (1 - 4*\[Nu])*\[Chi]A^2 + 
        2*\[Delta]*\[Chi]A*\[Chi]S + \[Chi]S^2))/(2*(1 - e^2)^2) + 
     (x^(7/2)*\[Epsilon]^5*(\[Delta]*(-144 + 55*\[Nu] + 8*e^2*(21 + \[Nu]))*
         \[Chi]A + (-144 + 217*\[Nu] - 14*\[Nu]^2 - 
          4*e^2*(-42 + 10*\[Nu] + \[Nu]^2))*\[Chi]S + 
        (1 - e^2)^(3/2)*(-24*\[Delta]*(-3 + \[Nu])*\[Chi]A + 
          12*(6 - 8*\[Nu] + \[Nu]^2)*\[Chi]S)))/(18*(1 - e^2)^(5/2)) + 
     (x^4*\[Epsilon]^6*(-3*\[Delta]*\[Kappa]A*(7*(-9 + 5*\[Nu]) + 
          e^2*(21 + 10*\[Nu])) + 3*\[Kappa]S*(63 - 161*\[Nu] + 22*\[Nu]^2 + 
          e^2*(-21 + 32*\[Nu] + 8*\[Nu]^2)) + 
        (197 - 857*\[Nu] + 132*\[Nu]^2 + 3*e^2*(-117 + 461*\[Nu] + 
            16*\[Nu]^2))*\[Chi]A^2 - 2*\[Delta]*(-197 + 253*\[Nu] + 
          3*e^2*(117 + \[Nu]))*\[Chi]A*\[Chi]S + 
        (197 - 437*\[Nu] + 128*\[Nu]^2 + 3*e^2*(-117 + 5*\[Nu]))*\[Chi]S^2 + 
        (1 - e^2)^(3/2)*(6*(\[Delta]*\[Kappa]A*(-14 + 5*\[Nu]) + 
            \[Kappa]S*(-14 + 33*\[Nu] - 6*\[Nu]^2)) - 
          12*(11 - 46*\[Nu] + 6*\[Nu]^2)*\[Chi]A^2 + 24*\[Delta]*
           (-11 + 9*\[Nu])*\[Chi]A*\[Chi]S - 12*(11 - 16*\[Nu] + 4*\[Nu]^2)*
           \[Chi]S^2)))/(36*(1 - e^2)^3) - 
     (e*x^(7/2)*\[Epsilon]^5*\[Nu]*(131040 + 691040*e^2 + 1890392*e^4 + 
        3897456*e^6 + 5040*\[Alpha] + 35280*e^2*\[Alpha] + 
        103950*e^4*\[Alpha] + 220500*e^6*\[Alpha] - 2520*e^2*\[Beta] - 
        9450*e^4*\[Beta] - 22050*e^6*\[Beta] + 
        105*e*(8*(83 + 24*\[Alpha]) + e^2*(1783 + 840*\[Alpha] - 
            24*\[Beta]) + 28*e^4*(101 + 75*\[Alpha] - 3*\[Beta]))*
         Cos[\[Zeta]] + e^2*(280*(184 + 45*\[Alpha] + 9*\[Beta]) + 
          28*e^2*(8368 + 1665*\[Alpha] + 315*\[Beta]) + 
          3*e^4*(210044 + 36015*\[Alpha] + 6615*\[Beta]))*Cos[2*\[Zeta]] - 
        105*e^3*Cos[3*\[Zeta]] - 24780*e^5*Cos[3*\[Zeta]] + 
        2520*e^3*\[Alpha]*Cos[3*\[Zeta]] + 8820*e^5*\[Alpha]*Cos[3*\[Zeta]] + 
        2520*e^3*\[Beta]*Cos[3*\[Zeta]] + 8820*e^5*\[Beta]*Cos[3*\[Zeta]] + 
        3024*e^4*Cos[4*\[Zeta]] + 23022*e^6*Cos[4*\[Zeta]] + 
        630*e^4*\[Beta]*Cos[4*\[Zeta]] + 2205*e^6*\[Beta]*Cos[4*\[Zeta]] - 
        1470*e^5*Cos[5*\[Zeta]] + 720*e^6*Cos[6*\[Zeta]])*Sin[\[Zeta]])/3150



(* ::Section:: *)
(*Relations for the initial conditions*)


(* ::Text:: *)
(*Expressions employed in the prescription for the EOB eccentric-orbit initial conditions*)


(* ::Subsection::Closed:: *)
(*Angular velocity '\[Phi]dot'*)


\[Phi]dot = (x^(3/2)*(1 + e*Cos[\[Zeta]])^2)/(1 - e^2)^(3/2) + 
     (e*x^3*\[Epsilon]^3*(2*\[Delta]*\[Chi]A + (2 - \[Nu])*\[Chi]S)*
       (e + Cos[\[Zeta]])*(1 + e*Cos[\[Zeta]])^2)/(1 - e^2)^3 - 
     (e*x^(5/2)*\[Epsilon]^2*(3*e + 2*Cos[\[Zeta]])*(1 + e*Cos[\[Zeta]])^2)/
      (1 - e^2)^(5/2) - (x^(7/2)*\[Epsilon]^4*(1 + e*Cos[\[Zeta]])^2*
       (90 + 12*e^4*(-6 + \[Nu]) - 36*\[Nu] - 3*e^2*(17 + 14*\[Nu]) + 
        (1 - e^2)^(3/2)*(-90 + 36*\[Nu]) + 8*e*(6 + e^2*(-15 + \[Nu]) - 
          \[Nu])*Cos[\[Zeta]]))/(12*(1 - e^2)^(7/2)) - 
     (e*x^(7/2)*\[Epsilon]^4*(1 + e*Cos[\[Zeta]])^2*(e*\[Delta]*\[Kappa]A + 
        \[Kappa]S*(e - 2*e*\[Nu]) - (-1 + 4*\[Nu])*\[Chi]A^2*
         (4*Cos[\[Zeta]] + e*(2 + Cos[2*\[Zeta]])) + 2*\[Delta]*\[Chi]A*
         \[Chi]S*(4*Cos[\[Zeta]] + e*(2 + Cos[2*\[Zeta]])) + 
        \[Chi]S^2*(4*Cos[\[Zeta]] + e*(2 + Cos[2*\[Zeta]]))))/
      (2*(1 - e^2)^(7/2)) + (x^(9/2)*\[Epsilon]^6*(1 + e*Cos[\[Zeta]])^2*
       (-5760 + 15168*e^2 - 7392*e^4 - 3456*e^6 + 21760*\[Nu] + 
        22112*e^2*\[Nu] - 7936*e^4*\[Nu] + 2016*e^6*\[Nu] - 246*Pi^2*\[Nu] - 
        615*e^2*Pi^2*\[Nu] - 1920*\[Nu]^2 - 3328*e^2*\[Nu]^2 + 
        208*e^4*\[Nu]^2 + 64*e*(102 + e^2*(99 - 103*\[Nu]) + 
          45*e^4*(-4 + \[Nu]) - 23*\[Nu])*Cos[\[Zeta]] + 
        2*(1 - e^2)^(3/2)*(2880 - 10880*\[Nu] + 123*Pi^2*\[Nu] + 
          960*\[Nu]^2 + 96*e^2*(-90 + 34*\[Nu] + 5*\[Nu]^2) + 
          960*e*(-5 + 2*\[Nu])*Cos[\[Zeta]]) + 1152*e^2*\[Nu]*
         Cos[2*\[Zeta]] + 192*e^3*\[Nu]*Cos[3*\[Zeta]]))/
      (384*(1 - e^2)^(9/2)) - (x^(9/2)*\[Epsilon]^6*(1 + e*Cos[\[Zeta]])^2*
       ((1 - e^2)^(3/2)*(6*\[Delta]*\[Kappa]A*(-14 + 5*\[Nu]) - 
          6*\[Kappa]S*(14 - 33*\[Nu] + 6*\[Nu]^2) - 
          12*(11 - 46*\[Nu] + 6*\[Nu]^2)*\[Chi]A^2 + 24*\[Delta]*
           (-11 + 9*\[Nu])*\[Chi]A*\[Chi]S - 12*(11 - 16*\[Nu] + 4*\[Nu]^2)*
           \[Chi]S^2) + 4*\[Delta]*\[Chi]A*\[Chi]S*(66 + 3*e^2 - 84*e^4 - 
          54*\[Nu] - 82*e^2*\[Nu] + 28*e^4*\[Nu] + 
          2*e*(2*(3 + \[Nu]) + e^2*(-87 + 22*\[Nu]))*Cos[\[Zeta]] + 
          e^2*(6 - 2*\[Nu] + e^2*(-21 + 2*\[Nu]))*Cos[2*\[Zeta]]) + 
        2*\[Chi]S^2*(66 + 3*e^2 - 84*e^4 - 96*\[Nu] - 139*e^2*\[Nu] + 
          52*e^4*\[Nu] + 24*\[Nu]^2 + 36*e^2*\[Nu]^2 - 12*e^4*\[Nu]^2 - 
          2*e*(-6 - 8*\[Nu] + 3*\[Nu]^2 + e^2*(87 - 40*\[Nu] + 9*\[Nu]^2))*
           Cos[\[Zeta]] + e^2*(6 - 2*\[Nu] + e^2*(-21 + 2*\[Nu]))*
           Cos[2*\[Zeta]]) - 2*\[Chi]A^2*(-66 - 3*e^2 + 84*e^4 + 276*\[Nu] + 
          37*e^2*\[Nu] - 340*e^4*\[Nu] - 36*\[Nu]^2 - 70*e^2*\[Nu]^2 + 
          16*e^4*\[Nu]^2 + 2*e*(-1 + 4*\[Nu])*(6 - 4*\[Nu] + 
            e^2*(-87 + 4*\[Nu]))*Cos[\[Zeta]] + e^2*(-1 + 4*\[Nu])*
           (6 - 2*\[Nu] + e^2*(-21 + 2*\[Nu]))*Cos[2*\[Zeta]]) + 
        \[Delta]*\[Kappa]A*(84 + 84*e^2 - 42*e^4 - 30*\[Nu] - 61*e^2*\[Nu] + 
          4*e^4*\[Nu] - 3*e*(-8 + 5*e^2)*Cos[\[Zeta]] + 
          18*e^2*Cos[2*\[Zeta]] + 3*e^3*Cos[3*\[Zeta]]) + 
        \[Kappa]S*(84 + 84*e^2 - 42*e^4 - 198*\[Nu] - 229*e^2*\[Nu] + 
          88*e^4*\[Nu] + 36*\[Nu]^2 + 62*e^2*\[Nu]^2 - 8*e^4*\[Nu]^2 + 
          3*e*(-8 + 5*e^2)*(-1 + 2*\[Nu])*Cos[\[Zeta]] - 
          18*e^2*(-1 + 2*\[Nu])*Cos[2*\[Zeta]] + 3*e^3*Cos[3*\[Zeta]] - 
          6*e^3*\[Nu]*Cos[3*\[Zeta]])))/(12*(1 - e^2)^(9/2)) + 
     (x^4*\[Epsilon]^5*(1 + e*Cos[\[Zeta]])^2*
       ((1 - e^2)^(3/2)*(768*\[Delta]*(-3 + \[Nu])*\[Chi]A - 
          384*(6 - 8*\[Nu] + \[Nu]^2)*\[Chi]S) - \[Delta]*\[Chi]A*
         (e*(e^2*(3552 + 537*\[Nu]) + 4*(-416 + 675*\[Nu]))*Cos[\[Zeta]] + 
          3*(-768 - 64*e^2 + 768*e^4 + 256*\[Nu] + 488*e^2*\[Nu] + 
            44*e^4*\[Nu] + 4*e^2*(-48 + 113*\[Nu])*Cos[2*\[Zeta]] + 
            e^3*(-32 + 81*\[Nu])*Cos[3*\[Zeta]])) + 
        \[Chi]S*(e*(4*(416 - 1729*\[Nu] + 378*\[Nu]^2) + 
            e^2*(-3552 + 429*\[Nu] + 390*\[Nu]^2))*Cos[\[Zeta]] + 
          3*(128*(6 - 8*\[Nu] + \[Nu]^2) + 4*e^4*(-192 + 55*\[Nu] + 
              10*\[Nu]^2) + 8*e^2*(8 - 155*\[Nu] + 26*\[Nu]^2) + 
            4*e^2*(48 - 275*\[Nu] + 70*\[Nu]^2)*Cos[2*\[Zeta]] + 
            e^3*(32 - 187*\[Nu] + 54*\[Nu]^2)*Cos[3*\[Zeta]]))))/
      (192*(1 - e^2)^4)



(* ::Subsection::Closed:: *)
(*Radial velocity 'rdot'*)


rdot = (e*Sqrt[x]*Sin[\[Zeta]])/Sqrt[1 - e^2] + 
     (e*x^2*\[Epsilon]^3*(2*\[Delta]*\[Chi]A + (2 - \[Nu])*\[Chi]S)*
       (5 + 3*e*Cos[\[Zeta]])*Sin[\[Zeta]])/(3*(1 - e^2)^2) - 
     (e*x^(3/2)*\[Epsilon]^2*(9 - \[Nu] + e^2*(3 + \[Nu]) + 9*e*Cos[\[Zeta]])*
       Sin[\[Zeta]])/(3*(1 - e^2)^(3/2)) - 
     (e*x^(5/2)*\[Epsilon]^4*(\[Delta]*\[Kappa]A*(2 + e*Cos[\[Zeta]]) - 
        \[Kappa]S*(-1 + 2*\[Nu])*(2 + e*Cos[\[Zeta]]) - 
        (-1 + 4*\[Nu])*\[Chi]A^2*(3 + 2*e*Cos[\[Zeta]]) + 
        2*\[Delta]*\[Chi]A*\[Chi]S*(3 + 2*e*Cos[\[Zeta]]) + 
        \[Chi]S^2*(3 + 2*e*Cos[\[Zeta]]))*Sin[\[Zeta]])/(2*(1 - e^2)^(5/2)) + 
     (e*x^(5/2)*\[Epsilon]^4*(-252 + 450*e^2 + 36*e^4 + 
        (1 - e^2)^(3/2)*(90 - 36*\[Nu]) + 207*\[Nu] + 66*e^2*\[Nu] + 
        15*e^4*\[Nu] + 4*\[Nu]^2 - 8*e^2*\[Nu]^2 + 4*e^4*\[Nu]^2 + 
        36*e*(-1 + 9*e^2 + 7*\[Nu])*Cos[\[Zeta]] + 27*e^2*(1 + 2*\[Nu])*
         Cos[2*\[Zeta]])*Sin[\[Zeta]])/(36*(1 - e^2)^(5/2)) + 
     (e*x^3*\[Epsilon]^5*((1 - e^2)^(3/2)*(256*\[Delta]*(-3 + \[Nu])*
           \[Chi]A - 128*(6 - 8*\[Nu] + \[Nu]^2)*\[Chi]S) - 
        \[Delta]*\[Chi]A*(-3072 + 4224*e^2 + 1684*\[Nu] + 1352*e^2*\[Nu] + 
          e*(8*(-192 + 311*\[Nu]) + e^2*(2400 + 503*\[Nu]))*Cos[\[Zeta]] + 
          12*e^2*(-32 + 59*\[Nu])*Cos[2*\[Zeta]] - 96*e^3*Cos[3*\[Zeta]] + 
          81*e^3*\[Nu]*Cos[3*\[Zeta]]) + \[Chi]S*(3072 - 4224*e^2 - 
          6556*\[Nu] - 920*e^2*\[Nu] + 536*\[Nu]^2 + 784*e^2*\[Nu]^2 + 
          e*(8*(192 - 893*\[Nu] + 142*\[Nu]^2) + e^2*(-2400 + 67*\[Nu] + 
              346*\[Nu]^2))*Cos[\[Zeta]] + 12*e^2*(32 - 153*\[Nu] + 
            34*\[Nu]^2)*Cos[2*\[Zeta]] + 96*e^3*Cos[3*\[Zeta]] - 
          219*e^3*\[Nu]*Cos[3*\[Zeta]] + 54*e^3*\[Nu]^2*Cos[3*\[Zeta]]))*
       Sin[\[Zeta]])/(192*(1 - e^2)^3) + 
     (e*x^(7/2)*\[Epsilon]^6*((1 - e^2)^(3/2)*(12*\[Delta]*\[Kappa]A*
           (14 - 5*\[Nu]) + 12*\[Kappa]S*(14 - 33*\[Nu] + 6*\[Nu]^2) + 
          24*(11 - 46*\[Nu] + 6*\[Nu]^2)*\[Chi]A^2 + 48*\[Delta]*
           (11 - 9*\[Nu])*\[Chi]A*\[Chi]S + 24*(11 - 16*\[Nu] + 4*\[Nu]^2)*
           \[Chi]S^2) + 3*\[Delta]*\[Kappa]A*(-312 + 36*e^2 + 168*\[Nu] + 
          96*e^2*\[Nu] + e^3*(51 + 23*\[Nu])*Cos[\[Zeta]] + 
          4*e*(-81 + 52*\[Nu])*Cos[\[Zeta]] + 6*e^2*(-18 + 11*\[Nu])*
           Cos[2*\[Zeta]] - 15*e^3*Cos[3*\[Zeta]] + 9*e^3*\[Nu]*
           Cos[3*\[Zeta]]) + 2*\[Delta]*\[Chi]A*\[Chi]S*(-1076 + 1764*e^2 + 
          1432*\[Nu] + 312*e^2*\[Nu] - 3*e*(212 - 588*\[Nu] + 
            e^2*(-360 + 23*\[Nu]))*Cos[\[Zeta]] + 36*e^2*(-1 + 16*\[Nu])*
           Cos[2*\[Zeta]] + 81*e^3*\[Nu]*Cos[3*\[Zeta]]) + 
        \[Chi]A^2*(-1076 + 1764*e^2 + 4640*\[Nu] - 6816*e^2*\[Nu] - 
          624*\[Nu]^2 - 816*e^2*\[Nu]^2 - 
          3*e*(e^2*(-360 + 1421*\[Nu] + 76*\[Nu]^2) + 
            4*(53 - 253*\[Nu] + 116*\[Nu]^2))*Cos[\[Zeta]] - 
          36*e^2*(1 - 9*\[Nu] + 18*\[Nu]^2)*Cos[2*\[Zeta]] + 
          27*e^3*\[Nu]*Cos[3*\[Zeta]] - 108*e^3*\[Nu]^2*Cos[3*\[Zeta]]) + 
        \[Chi]S^2*(-1076 + 1764*e^2 + 2528*\[Nu] + 384*e^2*\[Nu] - 
          728*\[Nu]^2 - 72*e^2*\[Nu]^2 + 
          3*e*(e^2*(360 - 65*\[Nu] + 21*\[Nu]^2) - 4*(53 - 253*\[Nu] + 
              65*\[Nu]^2))*Cos[\[Zeta]] - 36*e^2*(1 - 27*\[Nu] + 6*\[Nu]^2)*
           Cos[2*\[Zeta]] + 135*e^3*\[Nu]*Cos[3*\[Zeta]] - 
          27*e^3*\[Nu]^2*Cos[3*\[Zeta]]) - 3*\[Kappa]S*
         (12*(26 - 66*\[Nu] + 8*\[Nu]^2 + e^2*(-3 - 2*\[Nu] + 12*\[Nu]^2)) + 
          e^3*(-51 + 79*\[Nu] + 46*\[Nu]^2)*Cos[\[Zeta]] + 
          4*e*(81 - 214*\[Nu] + 56*\[Nu]^2)*Cos[\[Zeta]] + 
          6*e^2*(18 - 47*\[Nu] + 18*\[Nu]^2)*Cos[2*\[Zeta]] + 
          3*e^3*(5 - 13*\[Nu] + 6*\[Nu]^2)*Cos[3*\[Zeta]]))*Sin[\[Zeta]])/
      (72*(1 - e^2)^(7/2)) - (e*x^(7/2)*\[Epsilon]^6*
       (-216*e*(1056 + 144*e^4*(-6 + \[Nu]) + (5664 - 123*Pi^2)*\[Nu] - 
          544*\[Nu]^2 - 2*e^2*(177 + 596*\[Nu] + 106*\[Nu]^2))*Cos[\[Zeta]] - 
        18*(1 - e^2)^(3/2)*(-10080 - 4256*\[Nu] + 123*Pi^2*\[Nu] + 
          384*\[Nu]^2 + 96*e^2*(-60 + 7*\[Nu] + 11*\[Nu]^2) + 
          2592*e*(-5 + 2*\[Nu])*Cos[\[Zeta]]) - 
        27*e^2*(1056 + (12320 - 123*Pi^2)*\[Nu] - 192*\[Nu]^2 + 
          96*e^2*(-15 - 29*\[Nu] + 2*\[Nu]^2))*Cos[2*\[Zeta]] + 
        2*(-20736 - 134784*e^2 + 165888*e^4 + 3456*e^6 - 559224*\[Nu] - 
          136728*e^2*\[Nu] + 38232*e^4*\[Nu] - 648*e^6*\[Nu] + 
          16605*Pi^2*\[Nu] + 3321*e^2*Pi^2*\[Nu] + 24624*\[Nu]^2 + 
          60336*e^2*\[Nu]^2 + 5040*e^4*\[Nu]^2 + 720*e^6*\[Nu]^2 - 
          128*\[Nu]^3 + 384*e^2*\[Nu]^3 - 384*e^4*\[Nu]^3 + 128*e^6*\[Nu]^3 - 
          648*e^3*(1 - 8*\[Nu] + 30*\[Nu]^2)*Cos[3*\[Zeta]] - 
          1944*e^4*\[Nu]*(-4 + 3*\[Nu])*Cos[4*\[Zeta]]))*Sin[\[Zeta]])/
      (10368*(1 - e^2)^(7/2))



(* ::Subsection::Closed:: *)
(*Dissipative contribution to the time derivative of the radial velocity 'rdotdiss'*)


rdotdiss = -1/144000*(e*\[Epsilon]^5*\[Nu]*
       (25*(5929848*e^4 + 10903021*e^6 - 128*e^2*(-15737 + 270*\[Alpha] - 
            234*\[Beta]) - 3072*(-5 + 9*\[Alpha] - 3*\[Beta]))*Cos[\[Zeta]] + 
        e*(14822400 + 52480000*e^2 + 113125200*e^4 + 172800*e^2*\[Alpha] + 
          230400*\[Beta] - 115200*e^2*\[Beta] + 
          100*(1138685*e^4 - 20736*\[Alpha] + 512*(89 + 9*\[Beta]) + 
            e^2*(506728 - 8064*\[Alpha] + 5760*\[Beta]))*Cos[2*\[Zeta]] + 
          e*(11431700*e^2 + 27079671*e^4 - 800*(235 + 1512*\[Alpha] + 
              72*\[Beta]))*Cos[3*\[Zeta]] + 80800*e^2*Cos[4*\[Zeta]] + 
          557656*e^4*Cos[4*\[Zeta]] - 57600*e^2*\[Alpha]*Cos[4*\[Zeta]] - 
          230400*e^2*\[Beta]*Cos[4*\[Zeta]] - 66500*e^3*Cos[5*\[Zeta]] - 
          288473*e^5*Cos[5*\[Zeta]] + 32596*e^4*Cos[6*\[Zeta]] - 
          16069*e^5*Cos[7*\[Zeta]])))/L^6



(* ::Subsection::Closed:: *)
(*Tortoise radial momentum 'prstar'*)


prstar = (e*Sqrt[x]*Sin[\[Zeta]])/Sqrt[1 - e^2] + 
     (e*x^2*\[Epsilon]^3*(2*\[Delta]*\[Chi]A + (2 - \[Nu])*\[Chi]S)*
       (5 + 3*e*Cos[\[Zeta]])*Sin[\[Zeta]])/(3*(1 - e^2)^2) - 
     (e*x^(3/2)*\[Epsilon]^2*(9 - e^2*(-3 + \[Nu]) + \[Nu] + 
        6*e*Cos[\[Zeta]])*Sin[\[Zeta]])/(6*(1 - e^2)^(3/2)) - 
     (e*x^(5/2)*\[Epsilon]^4*(585 - 414*e^2 + 9*e^4 - 279*\[Nu] - 
        6*e^2*\[Nu] + 33*e^4*\[Nu] + \[Nu]^2 - 2*e^2*\[Nu]^2 + e^4*\[Nu]^2 + 
        36*(1 - e^2)^(3/2)*(-5 + 2*\[Nu]) + 36*e*(9 + e^2*(-5 + \[Nu]) - 
          3*\[Nu])*Cos[\[Zeta]] + 18*e^2*Cos[2*\[Zeta]])*Sin[\[Zeta]])/
      (72*(1 - e^2)^(5/2)) - (e*x^(5/2)*\[Epsilon]^4*
       (\[Delta]*\[Kappa]A*(2 + e*Cos[\[Zeta]]) - \[Kappa]S*(-1 + 2*\[Nu])*
         (2 + e*Cos[\[Zeta]]) - (-1 + 4*\[Nu])*\[Chi]A^2*
         (5 + e^2 + 6*e*Cos[\[Zeta]] + e^2*Cos[2*\[Zeta]]) + 
        2*\[Delta]*\[Chi]A*\[Chi]S*(5 + e^2 + 6*e*Cos[\[Zeta]] + 
          e^2*Cos[2*\[Zeta]]) + \[Chi]S^2*(5 + e^2 + 6*e*Cos[\[Zeta]] + 
          e^2*Cos[2*\[Zeta]]))*Sin[\[Zeta]])/(2*(1 - e^2)^(5/2)) - 
     (e*x^3*\[Epsilon]^5*((1 - e^2)^(3/2)*(-256*\[Delta]*(-3 + \[Nu])*
           \[Chi]A + 128*(6 - 8*\[Nu] + \[Nu]^2)*\[Chi]S) + 
        \[Delta]*\[Chi]A*(-3648 + 3072*e^2 + 2260*\[Nu] + 776*e^2*\[Nu] + 
          e*(e^2*(1728 + 311*\[Nu]) + 8*(-312 + 335*\[Nu]))*Cos[\[Zeta]] + 
          12*e^2*(-16 + 59*\[Nu])*Cos[2*\[Zeta]] + 81*e^3*\[Nu]*
           Cos[3*\[Zeta]]) + \[Chi]S*(-3648 + 3072*e^2 + 7420*\[Nu] + 
          920*e^2*\[Nu] - 824*\[Nu]^2 - 496*e^2*\[Nu]^2 - 
          e*(8*(312 - 977*\[Nu] + 154*\[Nu]^2) + e^2*(-1728 - 77*\[Nu] + 
              250*\[Nu]^2))*Cos[\[Zeta]] - 12*e^2*(16 - 145*\[Nu] + 
            34*\[Nu]^2)*Cos[2*\[Zeta]] + 171*e^3*\[Nu]*Cos[3*\[Zeta]] - 
          54*e^3*\[Nu]^2*Cos[3*\[Zeta]]))*Sin[\[Zeta]])/(192*(1 - e^2)^3) + 
     (e*x^(7/2)*\[Epsilon]^6*((1 - e^2)^(3/2)*(12*\[Delta]*\[Kappa]A*
           (14 - 5*\[Nu]) + 12*\[Kappa]S*(14 - 33*\[Nu] + 6*\[Nu]^2) + 
          24*(11 - 46*\[Nu] + 6*\[Nu]^2)*\[Chi]A^2 + 48*\[Delta]*
           (11 - 9*\[Nu])*\[Chi]A*\[Chi]S + 24*(11 - 16*\[Nu] + 4*\[Nu]^2)*
           \[Chi]S^2) - 2*\[Delta]*\[Chi]A*\[Chi]S*(1094 - 1908*e^2 - 
          162*e^4 - 934*\[Nu] + 780*e^2*\[Nu] + 30*e^4*\[Nu] + 
          3*e*(8*(28 + \[Nu]) + 3*e^2*(-178 + 79*\[Nu]))*Cos[\[Zeta]] + 
          6*e^2*(-3 + 61*\[Nu] + e^2*(-27 + 5*\[Nu]))*Cos[2*\[Zeta]] - 
          18*e^3*Cos[3*\[Zeta]] + 81*e^3*\[Nu]*Cos[3*\[Zeta]]) + 
        \[Chi]S^2*(-1094 + 1908*e^2 + 162*e^4 + 1598*\[Nu] - 1356*e^2*\[Nu] - 
          30*e^4*\[Nu] - 512*\[Nu]^2 + 252*e^2*\[Nu]^2 + 
          3*e*(-4*(56 + 4*\[Nu] + 11*\[Nu]^2) + e^2*(534 - 387*\[Nu] + 
              75*\[Nu]^2))*Cos[\[Zeta]] - 6*e^2*(-3 + 103*\[Nu] - 
            18*\[Nu]^2 + e^2*(-27 + 5*\[Nu]))*Cos[2*\[Zeta]] + 
          18*e^3*Cos[3*\[Zeta]] - 135*e^3*\[Nu]*Cos[3*\[Zeta]] + 
          27*e^3*\[Nu]^2*Cos[3*\[Zeta]]) + \[Chi]A^2*(-1094 + 1908*e^2 + 
          162*e^4 + 4646*\[Nu] - 7836*e^2*\[Nu] - 678*e^4*\[Nu] - 
          360*\[Nu]^2 + 960*e^2*\[Nu]^2 + 120*e^4*\[Nu]^2 + 
          3*e*(32*(-7 + 28*\[Nu] + 6*\[Nu]^2) + 3*e^2*(178 - 741*\[Nu] + 
              116*\[Nu]^2))*Cos[\[Zeta]] + 6*e^2*(3 - 31*\[Nu] + 88*\[Nu]^2 + 
            e^2*(27 - 113*\[Nu] + 20*\[Nu]^2))*Cos[2*\[Zeta]] + 
          18*e^3*Cos[3*\[Zeta]] - 99*e^3*\[Nu]*Cos[3*\[Zeta]] + 
          108*e^3*\[Nu]^2*Cos[3*\[Zeta]]) - 3*\[Delta]*\[Kappa]A*
         (e*(2*(63 + \[Nu]) + e^2*(-93 + 37*\[Nu]))*Cos[\[Zeta]] + 
          3*(88 - 40*e^2 - 40*\[Nu] + 12*e^2*\[Nu] + 2*e^2*(-4 + 7*\[Nu])*
             Cos[2*\[Zeta]] + 3*e^3*(-1 + \[Nu])*Cos[3*\[Zeta]])) + 
        \[Kappa]S*(3*e*(e^2*(93 - 223*\[Nu] + 74*\[Nu]^2) + 
            2*(-63 + 125*\[Nu] + 98*\[Nu]^2))*Cos[\[Zeta]] + 
          9*(-88 + 40*e^2 + 216*\[Nu] - 92*e^2*\[Nu] + 40*e^2*\[Nu]^2 + 
            2*e^2*(4 - 15*\[Nu] + 18*\[Nu]^2)*Cos[2*\[Zeta]] + 
            3*e^3*(1 - 3*\[Nu] + 2*\[Nu]^2)*Cos[3*\[Zeta]])))*Sin[\[Zeta]])/
      (72*(1 - e^2)^(7/2)) + (e*x^(7/2)*\[Epsilon]^6*
       (-216*e*(666 + (-3722 + 123*Pi^2)*\[Nu] + 42*\[Nu]^2 + 
          2*e^4*(93 - 65*\[Nu] + \[Nu]^2) - 2*e^2*(387 - 344*\[Nu] + 
            58*\[Nu]^2))*Cos[\[Zeta]] + 18*(1 - e^2)^(3/2)*
         (-3600 - 9008*\[Nu] + 123*Pi^2*\[Nu] + 1248*\[Nu]^2 + 
          48*e^2*(-75 + 41*\[Nu] + 4*\[Nu]^2) + 864*e*(-5 + 2*\[Nu])*
           Cos[\[Zeta]]) - 27*e^2*(1008 + (-5008 + 123*Pi^2)*\[Nu] + 
          576*\[Nu]^2 + 16*e^2*(-27 + 5*\[Nu]))*Cos[2*\[Zeta]] - 
        2*(81324 - 120852*e^2 + 46980*e^4 - 3996*e^6 - 546588*\[Nu] - 
          972*e^2*\[Nu] - 21060*e^4*\[Nu] - 1620*e^6*\[Nu] + 
          16605*Pi^2*\[Nu] + 3321*e^2*Pi^2*\[Nu] + 22032*\[Nu]^2 - 
          6192*e^2*\[Nu]^2 - 3168*e^4*\[Nu]^2 + 288*e^6*\[Nu]^2 - 
          20*\[Nu]^3 + 60*e^2*\[Nu]^3 - 60*e^4*\[Nu]^3 + 20*e^6*\[Nu]^3 + 
          648*e^3*(1 - 18*\[Nu] + 12*\[Nu]^2)*Cos[3*\[Zeta]] + 
          648*e^4*\[Nu]*(-4 + 3*\[Nu])*Cos[4*\[Zeta]]))*Sin[\[Zeta]])/
      (10368*(1 - e^2)^(7/2))



(* ::Subsection::Closed:: *)
(*Time derivative of the tortoise radial momentum 'prstardot'*)


prstardot = (e*x^2*Cos[\[Zeta]]*(1 + e*Cos[\[Zeta]])^2)/(1 - e^2)^2 + 
     (e*x^(7/2)*\[Epsilon]^3*(2*\[Delta]*\[Chi]A + (2 - \[Nu])*\[Chi]S)*
       (1 + e*Cos[\[Zeta]])^2*((22 + 6*e^2)*Cos[\[Zeta]] + 
        3*e*(1 + 3*Cos[2*\[Zeta]])))/(6*(1 - e^2)^(7/2)) + 
     (e*x^3*\[Epsilon]^2*(1 + e*Cos[\[Zeta]])^2*
       ((-27 + e^2*(-21 + \[Nu]) - \[Nu])*Cos[\[Zeta]] - 
        3*e*(3 + 5*Cos[2*\[Zeta]])))/(6*(1 - e^2)^3) - 
     (e*x^4*\[Epsilon]^4*(1 + e*Cos[\[Zeta]])^2*
       (144*(1 - e^2)^(3/2)*(-5 + 2*\[Nu])*Cos[\[Zeta]] + 
        (1125 - 1035*\[Nu] + \[Nu]^2 + e^4*(-531 + 141*\[Nu] + \[Nu]^2) - 
          2*e^2*(1215 + 174*\[Nu] + \[Nu]^2))*Cos[\[Zeta]] + 
        18*e*(-7 - 33*e^2 - 17*\[Nu] + 3*e^2*\[Nu] + 
          (-1 + 5*e^2*(-11 + \[Nu]) - 23*\[Nu])*Cos[2*\[Zeta]] - 
          3*e*(2 + \[Nu])*Cos[3*\[Zeta]])))/(72*(1 - e^2)^4) - 
     (e*x^4*\[Epsilon]^4*(1 + e*Cos[\[Zeta]])^2*
       (\[Delta]*\[Kappa]A*(e + 2*(5 + e^2)*Cos[\[Zeta]] + 
          3*e*Cos[2*\[Zeta]]) - \[Kappa]S*(-1 + 2*\[Nu])*
         (e + 2*(5 + e^2)*Cos[\[Zeta]] + 3*e*Cos[2*\[Zeta]]) - 
        (-1 + 4*\[Nu])*\[Chi]A^2*((16 + 5*e^2)*Cos[\[Zeta]] + 
          e*(2 + 14*Cos[2*\[Zeta]] + 3*e*Cos[3*\[Zeta]])) + 
        2*\[Delta]*\[Chi]A*\[Chi]S*((16 + 5*e^2)*Cos[\[Zeta]] + 
          e*(2 + 14*Cos[2*\[Zeta]] + 3*e*Cos[3*\[Zeta]])) + 
        \[Chi]S^2*((16 + 5*e^2)*Cos[\[Zeta]] + e*(2 + 14*Cos[2*\[Zeta]] + 
            3*e*Cos[3*\[Zeta]]))))/(4*(1 - e^2)^4) - 
     (e*x^5*\[Epsilon]^6*(1 + e*Cos[\[Zeta]])^2*
       ((1 - e^2)^(3/2)*(96*\[Delta]*\[Kappa]A*(-14 + 5*\[Nu])*Cos[\[Zeta]] - 
          96*\[Kappa]S*(14 - 33*\[Nu] + 6*\[Nu]^2)*Cos[\[Zeta]] - 
          192*(11 - 46*\[Nu] + 6*\[Nu]^2)*\[Chi]A^2*Cos[\[Zeta]] + 
          384*\[Delta]*(-11 + 9*\[Nu])*\[Chi]A*\[Chi]S*Cos[\[Zeta]] - 
          192*(11 - 16*\[Nu] + 4*\[Nu]^2)*\[Chi]S^2*Cos[\[Zeta]]) + 
        3*\[Delta]*\[Kappa]A*(4*(279 + 5*e^4*(-9 + \[Nu]) - 195*\[Nu] - 
            e^2*(111 + 101*\[Nu]))*Cos[\[Zeta]] + 
          e*(198 - 117*e^2 - 214*\[Nu] - 17*e^2*\[Nu] + 
            6*(51 - 35*\[Nu] + e^2*(-61 + 5*\[Nu]))*Cos[2*\[Zeta]] + 
            12*e*(-1 + 5*\[Nu])*Cos[3*\[Zeta]] - 21*e^2*Cos[4*\[Zeta]] + 
            27*e^2*\[Nu]*Cos[4*\[Zeta]])) + \[Chi]A*\[Chi]S*
         (4*\[Delta]*(836 - 2524*\[Nu] - 15*e^2*(431 + 7*\[Nu]) + 
            3*e^4*(-393 + 121*\[Nu]))*Cos[\[Zeta]] + 6*e*\[Delta]*
           (-196 - 606*e^2 - 504*\[Nu] + 83*e^2*\[Nu] + 
            4*(-159 - 74*\[Nu] + e^2*(-597 + 143*\[Nu]))*Cos[2*\[Zeta]] + 
            6*e*(-75 + 5*e^2*(-9 + \[Nu]) + 37*\[Nu])*Cos[3*\[Zeta]] - 
            78*e^2*Cos[4*\[Zeta]] + 81*e^2*\[Nu]*Cos[4*\[Zeta]])) + 
        \[Chi]S^2*(-2*(-836 + 4220*\[Nu] - 1280*\[Nu]^2 - 
            3*e^2*(-2155 + 57*\[Nu] + 14*\[Nu]^2) + 3*e^4*(393 - 217*\[Nu] + 
              48*\[Nu]^2))*Cos[\[Zeta]] + 3*e*(-196 - 606*e^2 - 832*\[Nu] + 
            173*e^2*\[Nu] + 212*\[Nu]^2 - 45*e^2*\[Nu]^2 - 
            4*(159 + 104*\[Nu] - 51*\[Nu]^2 + e^2*(597 - 251*\[Nu] + 
                54*\[Nu]^2))*Cos[2*\[Zeta]] + 30*e*(-15 + e^2*(-9 + \[Nu]) + 
              13*\[Nu] - 2*\[Nu]^2)*Cos[3*\[Zeta]] - 78*e^2*Cos[4*\[Zeta]] + 
            135*e^2*\[Nu]*Cos[4*\[Zeta]] - 27*e^2*\[Nu]^2*Cos[4*\[Zeta]])) - 
        3*\[Kappa]S*(4*(e^2*(111 - 121*\[Nu] - 82*\[Nu]^2) + 
            5*e^4*(9 - 19*\[Nu] + 2*\[Nu]^2) - 3*(93 - 251*\[Nu] + 
              34*\[Nu]^2))*Cos[\[Zeta]] + e*(-198 + 117*e^2 + 610*\[Nu] - 
            217*e^2*\[Nu] - 236*\[Nu]^2 - 34*e^2*\[Nu]^2 + 
            6*(-51 + 137*\[Nu] + 26*\[Nu]^2 + e^2*(61 - 127*\[Nu] + 
                10*\[Nu]^2))*Cos[2*\[Zeta]] + 12*e*(1 - 7*\[Nu] + 18*\[Nu]^2)*
             Cos[3*\[Zeta]] + 21*e^2*Cos[4*\[Zeta]] - 69*e^2*\[Nu]*
             Cos[4*\[Zeta]] + 54*e^2*\[Nu]^2*Cos[4*\[Zeta]])) + 
        \[Chi]A^2*(-2*(-836 + 4172*\[Nu] - 1584*\[Nu]^2 + 
            3*e^4*(393 - 1597*\[Nu] + 100*\[Nu]^2) - 
            3*e^2*(-2155 + 8493*\[Nu] + 268*\[Nu]^2))*Cos[\[Zeta]] - 
          3*e*(196 + 606*e^2 - 608*\[Nu] - 2417*e^2*\[Nu] - 512*\[Nu]^2 - 
            28*e^2*\[Nu]^2 + 4*(159 - 592*\[Nu] - 32*\[Nu]^2 + 
              e^2*(597 - 2423*\[Nu] + 140*\[Nu]^2))*Cos[2*\[Zeta]] + 
            6*e*(75 - 309*\[Nu] + 52*\[Nu]^2 + 5*e^2*(9 - 37*\[Nu] + 
                4*\[Nu]^2))*Cos[3*\[Zeta]] + 78*e^2*Cos[4*\[Zeta]] - 
            339*e^2*\[Nu]*Cos[4*\[Zeta]] + 108*e^2*\[Nu]^2*Cos[4*\[Zeta]]))))/
      (144*(1 - e^2)^5) + (e*x^(9/2)*\[Epsilon]^5*(1 + e*Cos[\[Zeta]])^2*
       ((1 - e^2)^(3/2)*(2048*\[Delta]*(-3 + \[Nu])*\[Chi]A*Cos[\[Zeta]] - 
          1024*(6 - 8*\[Nu] + \[Nu]^2)*\[Chi]S*Cos[\[Zeta]]) - 
        \[Delta]*\[Chi]A*(8*(e^4*(624 + 17*\[Nu]) + 8*e^2*(423 + 80*\[Nu]) + 
            3*(-400 + 399*\[Nu]))*Cos[\[Zeta]] + 
          e*(1344 + 4512*e^2 + 2680*\[Nu] + 311*e^2*\[Nu] + 
            12*(16 + 670*\[Nu] + e^2*(912 + 71*\[Nu]))*Cos[2*\[Zeta]] + 
            48*e*(12 + 59*\[Nu])*Cos[3*\[Zeta]] - 96*e^2*Cos[4*\[Zeta]] + 
            405*e^2*\[Nu]*Cos[4*\[Zeta]])) + 
        \[Chi]S*(8*(1200 - 3639*\[Nu] + 414*\[Nu]^2 + 
            e^4*(-624 + 205*\[Nu] + 22*\[Nu]^2) + 4*e^2*(-846 - 49*\[Nu] + 
              80*\[Nu]^2))*Cos[\[Zeta]] + e*(-1344 - 4512*e^2 - 5896*\[Nu] + 
            1315*e^2*\[Nu] + 1232*\[Nu]^2 + 250*e^2*\[Nu]^2 + 
            12*(e^2*(-912 + 235*\[Nu] + 58*\[Nu]^2) + 2*(-8 - 817*\[Nu] + 
                154*\[Nu]^2))*Cos[2*\[Zeta]] + 48*e*(-12 - 131*\[Nu] + 
              34*\[Nu]^2)*Cos[3*\[Zeta]] + 96*e^2*Cos[4*\[Zeta]] - 
            903*e^2*\[Nu]*Cos[4*\[Zeta]] + 270*e^2*\[Nu]^2*Cos[4*\[Zeta]]))))/
      (384*(1 - e^2)^(9/2)) - (e*x^5*\[Epsilon]^6*(1 + e*Cos[\[Zeta]])^2*
       ((4*(-46251 + 27*(-11651 + 369*Pi^2)*\[Nu] + 23166*\[Nu]^2 - 
            5*\[Nu]^3) + 4*e^6*(14067 - 10935*\[Nu] + 234*\[Nu]^2 + 
            5*\[Nu]^3) - 12*e^4*(-55917 - 6417*\[Nu] + 1056*\[Nu]^2 + 
            5*\[Nu]^3) + 3*e^2*(-124308 + 9*(-4036 + 615*Pi^2)*\[Nu] + 
            21408*\[Nu]^2 + 20*\[Nu]^3))*Cos[\[Zeta]] - 
        36*(1 - e^2)^(3/2)*((-6840 - 7352*\[Nu] + 123*Pi^2*\[Nu] + 
            1104*\[Nu]^2 + 24*e^2*(-375 + 157*\[Nu] + 14*\[Nu]^2))*
           Cos[\[Zeta]] + 216*e*(-5 + 2*\[Nu])*(3 + 5*Cos[2*\[Zeta]])) + 
        27*e*(2*(-4134 + (-10138 + 369*Pi^2)*\[Nu] + 802*\[Nu]^2 + 
            e^2*(2100 + 5100*\[Nu] - 524*\[Nu]^2) + 10*e^4*(417 - 125*\[Nu] + 
              \[Nu]^2))*Cos[2*\[Zeta]] - e*(1008 + (5384 - 123*Pi^2)*\[Nu] - 
            552*\[Nu]^2 + 24*e^2*(-90 - 47*\[Nu] + 14*\[Nu]^2))*
           Cos[3*\[Zeta]] + 2*(-3018 + 2412*e^2 + 2502*e^4 - 4086*\[Nu] + 
            2860*e^2*\[Nu] - 750*e^4*\[Nu] + 123*Pi^2*\[Nu] + 718*\[Nu]^2 + 
            32*e^2*\[Nu]^2 + 6*e^4*\[Nu]^2 + 12*e^2*\[Nu]*(-26 + 9*\[Nu])*
             Cos[4*\[Zeta]] + 12*e^3*\[Nu]*(-4 + 3*\[Nu])*Cos[5*\[Zeta]]))))/
      (5184*(1 - e^2)^5) - (4*e*flagRRr0PN*x^(9/2)*\[Epsilon]^5*\[Nu]*
       (1 + e*Cos[\[Zeta]])^3*(-40 - 15*e^2 - 12*\[Alpha] - 3*e^2*\[Alpha] - 
        3*e^2*\[Beta] - 2*e*(23 + 3*\[Alpha] + 9*\[Beta])*Cos[\[Zeta]] + 
        3*e^2*(3 + 3*\[Alpha] - 5*\[Beta])*Cos[2*\[Zeta]])*Sin[\[Zeta]])/
      (15*(1 - e^2)^(9/2))



(* ::Subsection::Closed:: *)
(*Orbit-averaged angular velocity 'x'*)


xLe = (1 - e^2)/L^2 + (\[Epsilon]^2*(9 + e^4*(-9 + \[Nu]) + \[Nu] - 
        2*e^2*\[Nu]))/(3*L^4) + ((1 - e^2)*\[Epsilon]^4*
       (828 - 153*\[Nu] + 8*\[Nu]^2 + 36*(1 - e^2)^(3/2)*(-5 + 2*\[Nu]) + 
        e^4*(396 - 57*\[Nu] + 8*\[Nu]^2) - 2*e^2*(-405 + 57*\[Nu] + 
          8*\[Nu]^2)))/(36*L^6) + ((1 - e^2)*\[Epsilon]^6*
       (984960 + 54*(-16580 + 369*Pi^2)*\[Nu] + 5184*\[Nu]^2 + 896*\[Nu]^3 + 
        3*e^2*(450144 + 9*(-43112 + 861*Pi^2)*\[Nu] + 8832*\[Nu]^2 - 
          896*\[Nu]^3) - 8*e^6*(-28080 + 4401*\[Nu] - 936*\[Nu]^2 + 
          112*\[Nu]^3) + 24*e^4*(28620 - 7047*\[Nu] + 258*\[Nu]^2 + 
          112*\[Nu]^3) - 18*(1 - e^2)^(3/2)*(15840 + (-14624 + 123*Pi^2)*
           \[Nu] + 384*\[Nu]^2 + 96*e^2*(120 - 65*\[Nu] + 11*\[Nu]^2))))/
      (5184*L^8) + (2*(-5 + 2*e^2 + 3*e^4)*\[Epsilon]^3*
       (2*\[Delta]*\[Chi]A + (2 - \[Nu])*\[Chi]S))/(3*L^5) + 
     ((1 - e^2)*\[Epsilon]^4*((2 + e^2)*(\[Delta]*\[Kappa]A + \[Kappa]S - 
          2*\[Kappa]S*\[Nu]) - (2 + 3*e^2)*(-1 + 4*\[Nu])*\[Chi]A^2 + 
        2*(2 + 3*e^2)*\[Delta]*\[Chi]A*\[Chi]S + (2 + 3*e^2)*\[Chi]S^2))/
      L^6 + ((1 - e^2)*\[Epsilon]^5*(\[Delta]*(-5904 + 146*\[Nu] + 
          15*e^4*(-144 + 29*\[Nu]) + e^2*(-6912 + 1255*\[Nu]))*\[Chi]A + 
        (-5904 + 4142*\[Nu] + 116*\[Nu]^2 + e^2*(-6912 + 6781*\[Nu] - 
            506*\[Nu]^2) - 3*e^4*(720 - 595*\[Nu] + 86*\[Nu]^2))*\[Chi]S + 
        (1 - e^2)^(3/2)*(-192*\[Delta]*(-3 + \[Nu])*\[Chi]A + 
          96*(6 - 8*\[Nu] + \[Nu]^2)*\[Chi]S)))/(72*L^7) + 
     ((1 - e^2)*\[Epsilon]^6*(-3*\[Delta]*\[Kappa]A*(4*e^4*(-12 + \[Nu]) + 
          6*(-35 + 6*\[Nu]) + e^2*(-252 + 53*\[Nu])) + 
        3*\[Kappa]S*(210 - 456*\[Nu] + 4*e^4*(12 - 25*\[Nu] + 2*\[Nu]^2) + 
          e^2*(252 - 557*\[Nu] + 22*\[Nu]^2)) + 
        (2014 - 8110*\[Nu] + 12*e^2*(202 - 814*\[Nu] + 3*\[Nu]^2) + 
          36*e^4*(23 - 93*\[Nu] + 4*\[Nu]^2))*\[Chi]A^2 + 
        4*\[Delta]*(1007 + e^2*(1212 - 525*\[Nu]) - 499*\[Nu] - 
          18*e^4*(-23 + 6*\[Nu]))*\[Chi]A*\[Chi]S + 
        2*(1007 - 971*\[Nu] + 263*\[Nu]^2 + 9*e^4*(46 - 22*\[Nu] + 
            5*\[Nu]^2) + 6*e^2*(202 - 169*\[Nu] + 46*\[Nu]^2))*\[Chi]S^2 + 
        (1 - e^2)^(3/2)*(6*(\[Delta]*\[Kappa]A*(-14 + 5*\[Nu]) + 
            \[Kappa]S*(-14 + 33*\[Nu] - 6*\[Nu]^2)) - 
          12*(11 - 46*\[Nu] + 6*\[Nu]^2)*\[Chi]A^2 + 24*\[Delta]*
           (-11 + 9*\[Nu])*\[Chi]A*\[Chi]S - 12*(11 - 16*\[Nu] + 4*\[Nu]^2)*
           \[Chi]S^2)))/(18*L^8)


==> anc/EOB_fluxes.dat.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Supplementary file to 'Third post-Newtonian dynamics for eccentric orbits and aligned spins in the effective-one-body waveform model SEOBNRv5EHM'*)


(* ::Text:: *)
(*by Aldo Gamboa, Mohammed Khalil, and Alessandra Buonanno*)
(**)
(*This file contains*)
(*1) the 3PN energy and angular momentum fluxes for eccentric orbits in EOB coordinates / Keplerian parametrization*)
(*2) the 3PN RR force for eccentric orbits in EOB coordinates / Keplerian parametrization*)
(*3) the 3PN evolution equations for the Keplerian orbital parameters*)
(**)
(**)
(*Notation:*)
(*We use geometric units with c = G = 1*)
(*\[Nu] = m1 m2 / M^2 is the symmetric mass ratio*)
(*\[Delta] = (m1 - m2) / M is the antisymmetric mass ratio*)
(*M = m1 + m2 is the total mass*)
(**)
(*\[Epsilon] = 1 is a PN counting parameter*)
(*SO = 1 is a spin order counting parameter, used in the RR force to separate the spin terms*)
(**)
(*r is the EOB relative separation*)
(*pr is the EOB radial momentum (not tortoise momentum)*)
(*L = pphi is the angular momentum*)
(**)
(*x = <M \[CapitalOmega]>^(2/3), where \[CapitalOmega] is the azimuthal orbital frequency, and <> denotes the orbit average*)
(*e is the eccentricity in the Keplerian parametrization*)
(*\[Zeta] is the relativistic anomaly*)
(**)
(*\[Chi]1 = S1 / m1^2, and \[Chi]2 = S2 / m2^2 are the dimensionless spins*)
(*\[Chi]S = 1/2 (\[Chi]1 + \[Chi]2)*)
(*\[Chi]A = 1/2 (\[Chi]1 - \[Chi]2)*)
(*\[Kappa]1 and \[Kappa]2 are the spin quadrupole constants, which equal 1 for black holes*)
(*\[Kappa]S = 1/2 ((\[Kappa]1 - 1) \[Chi]1^2 + (\[Kappa]2 - 1) \[Chi]2^2)*)
(*\[Kappa]A = 1/2 ((\[Kappa]1 - 1) \[Chi]1^2 - (\[Kappa]2 - 1) \[Chi]2^2)*)
(**)
(*\[Alpha] and \[Beta] are gauge constants appearing in the leading-order RR force*)
(*(\[Alpha] = -16/3, \[Beta] = -13/2 for SEOBNRv5EHM)*)
(**)
(*x0 = Sqrt[E]/2, where E is Euler's number*)
(*r0 = 1/x0*)
(*x0p = E^(11/18 - 2/3 EulerGamma - 4/3 Log[2] + 2/3 Log[x0])*)
(*EulerGammaRedefined = E^(-11/12 + EulerGamma + 2 Log[2]) *)
(*are constants that appear in the calculation of the fluxes and modes*)
(**)
(*flagTail = 1 is a flag for the tail contributions to the fluxes*)


(* ::Section:: *)
(*Instantaneous contributions to the EOB fluxes*)


(* ::Text:: *)
(*The instantaneous contributions to the fluxes are expressed in terms of EOB variables (r,pr,L),*)
(*while their orbit averages are expressed in terms of x and e.*)


(* ::Subsection::Closed:: *)
(*Energy flux*)


\[CapitalPhi]EinstEOB = (8*(12*L^2 + pr^2*r^2)*\[Nu]^2)/(15*r^6) + 
     (16*pr*(-37047*L^4 + L^2*r*(-5869 + 7338*pr^2*r + 7896*\[Alpha] - 
          5880*\[Beta]) + 2*r^2*(83 + 30*pr^4*r^2 + 84*\[Alpha] + 
          36*pr^2*r*(10 + 7*\[Alpha] - 7*\[Beta]) - 84*\[Beta]))*\[Epsilon]^5*
       \[Nu]^3)/(1575*r^9) - (2*\[Epsilon]^2*\[Nu]^2*
       (L^4*(-449 + 852*\[Nu]) + 4*r^2*(-4 + 4*pr^2*r*(-10 + \[Nu]) + 
          16*\[Nu] + pr^4*r^2*(39 + 10*\[Nu])) + 
        8*L^2*r*(340 - 62*\[Nu] + pr^2*r*(221 + 110*\[Nu]))))/(105*r^8) + 
     (2*\[Epsilon]^4*\[Nu]^2*(18*L^6*(-159 - 838*\[Nu] + 1874*\[Nu]^2) + 
        2*r^3*(-2*pr^2*r*(11207 - 8640*\[Nu] + 24*\[Nu]^2) + 
          9*pr^6*r^3*(514 + 349*\[Nu] + 70*\[Nu]^2) + 
          6*pr^4*r^2*(105 - 502*\[Nu] + 116*\[Nu]^2) - 
          12*(145 - 648*\[Nu] + 272*\[Nu]^2)) + 
        L^2*r^2*(198961 - 61596*\[Nu] + 22836*\[Nu]^2 + 
          1080*pr^4*r^2*(100 + 129*\[Nu] + 41*\[Nu]^2) - 
          36*pr^2*r*(-14811 - 5998*\[Nu] + 1676*\[Nu]^2)) + 
        18*L^4*r*(-9522 + 12724*\[Nu] - 2780*\[Nu]^2 + 
          3*pr^2*r*(942 + 685*\[Nu] + 2364*\[Nu]^2))))/(2835*r^10) - 
     (16*L*pr*(19*L^2 + r*(2 - pr^2*r))*\[Epsilon]^6*\[Nu]^2*
       (\[Delta]*\[Chi]A + (1 - 2*\[Nu])*\[Chi]S))/(5*r^9) - 
     (8*L*\[Epsilon]^3*\[Nu]^2*((37*L^2*\[Delta] + 2*r*(-18 + 5*pr^2*r)*
           \[Delta])*\[Chi]A + (L^2*(37 - 36*\[Nu]) + 
          2*r*(-18 + pr^2*r*(5 - 9*\[Nu]) + 8*\[Nu]))*\[Chi]S))/(15*r^8) + 
     (2*L*\[Epsilon]^5*\[Nu]^2*(\[Delta]*(L^4*(-671 + 2730*\[Nu]) + 
          r^2*(-6556 + 32*pr^2*r*(29 - 117*\[Nu]) + 2088*\[Nu] + 
            pr^4*r^2*(1780 + 897*\[Nu])) + L^2*r*(11258 - 7894*\[Nu] + 
            pr^2*r*(2144 + 7803*\[Nu])))*\[Chi]A + 
        (L^4*(-671 + 3938*\[Nu] - 2424*\[Nu]^2) + 
          r^2*(-6556 + 4888*\[Nu] - 1456*\[Nu]^2 + pr^4*r^2*
             (1780 - 3097*\[Nu] - 1806*\[Nu]^2) + 16*pr^2*r*(58 - 839*\[Nu] + 
              222*\[Nu]^2)) + L^2*r*(pr^2*r*(2144 + 2341*\[Nu] - 
              11046*\[Nu]^2) + 2*(5629 - 9589*\[Nu] + 2226*\[Nu]^2)))*
         \[Chi]S))/(105*r^10) + (2*\[Epsilon]^4*\[Nu]^2*
       (12*(12*L^2 - pr^2*r^2)*(\[Delta]*\[Kappa]A + \[Kappa]S - 
          2*\[Kappa]S*\[Nu]) + (3*L^2 + 4*pr^2*r^2*(-1 + 16*\[Nu]))*
         \[Chi]A^2 + (6*L^2*\[Delta] - 8*pr^2*r^2*\[Delta])*\[Chi]A*\[Chi]S + 
        (L^2*(3 - 12*\[Nu]) - 4*pr^2*r^2*(1 + 12*\[Nu]))*\[Chi]S^2))/
      (15*r^8) - (2*\[Epsilon]^6*\[Nu]^2*
       (6*L^4*(47*\[Delta]*\[Kappa]A*(-6 + 13*\[Nu]) + 
          \[Kappa]S*(-282 + 1175*\[Nu] - 1100*\[Nu]^2)) - 
        4*r^2*(\[Delta]*\[Kappa]A*(20 + pr^2*r*(306 - 4*\[Nu]) - 76*\[Nu] + 
            39*pr^4*r^2*(2 + \[Nu])) + \[Kappa]S*
           (-3*pr^4*r^2*(-26 + 39*\[Nu] + 34*\[Nu]^2) + 
            4*(5 - 29*\[Nu] + 36*\[Nu]^2) + 2*pr^2*r*(153 - 308*\[Nu] + 
              82*\[Nu]^2))) + 4*L^2*r*(\[Delta]*\[Kappa]A*(1803 + 175*\[Nu] + 
            3*pr^2*r*(466 + 243*\[Nu])) + \[Kappa]S*(1803 - 3431*\[Nu] + 
            768*\[Nu]^2 - 3*pr^2*r*(-466 + 689*\[Nu] + 796*\[Nu]^2))) + 
        (L^4*(-505 + 1059*\[Nu] + 432*\[Nu]^2) + 4*r^2*(-197 + 812*\[Nu] - 
            96*\[Nu]^2 + 2*pr^2*r*(101 + 447*\[Nu] - 152*\[Nu]^2) + 
            4*pr^4*r^2*(12 + 125*\[Nu] + 51*\[Nu]^2)) - 
          L^2*r*(-4566 + 16238*\[Nu] + 800*\[Nu]^2 + 
            pr^2*r*(800 - 7783*\[Nu] + 12064*\[Nu]^2)))*\[Chi]A^2 + 
        2*\[Delta]*(5*L^4*(-101 + 319*\[Nu]) + 
          4*r^2*(-197 + 2*pr^2*r*(101 - 64*\[Nu]) + 112*\[Nu] + 
            pr^4*r^2*(48 + 59*\[Nu])) + L^2*r*(4566 + 1274*\[Nu] + 
            5*pr^2*r*(-160 + 1501*\[Nu])))*\[Chi]A*\[Chi]S + 
        (L^4*(-505 + 4151*\[Nu] - 1740*\[Nu]^2) + 
          L^2*r*(4566 + 522*\[Nu] - 424*\[Nu]^2 + 
            pr^2*r*(-800 + 10427*\[Nu] - 6744*\[Nu]^2)) - 
          4*r^2*(197 - 200*\[Nu] + 40*\[Nu]^2 - 2*pr^2*r*(101 - 979*\[Nu] + 
              184*\[Nu]^2) + pr^4*r^2*(-48 + 574*\[Nu] + 375*\[Nu]^2)))*
         \[Chi]S^2))/(105*r^10) - (\[Epsilon]^6*\[Nu]^2*
       (-13672125*L^8 - 23336100*L^6*r - 2797045464*L^4*r^2 + 
        206661600*L^6*pr^2*r^2 + 975661288*L^2*r^3 - 77862600*L^4*pr^2*r^3 - 
        8310000*r^4 + 6608601948*L^2*pr^2*r^4 + 50376600*L^4*pr^4*r^4 + 
        210665456*pr^2*r^5 + 1681183800*L^2*pr^4*r^5 - 82816008*pr^4*r^6 + 
        182901600*L^2*pr^6*r^6 + 51473520*pr^6*r^7 + 13575600*pr^8*r^8 + 
        46127700*L^8*\[Nu] - 469042200*L^6*r*\[Nu] + 111278600*L^4*r^2*
         \[Nu] + 57536325*L^4*Pi^2*r^2*\[Nu] - 543481200*L^6*pr^2*r^2*\[Nu] + 
        1380508800*L^2*r^3*\[Nu] - 83108025*L^2*Pi^2*r^3*\[Nu] + 
        742143600*L^4*pr^2*r^3*\[Nu] + 44827600*r^4*\[Nu] + 
        4471659400*L^2*pr^2*r^4*\[Nu] - 153430200*L^2*Pi^2*pr^2*r^4*\[Nu] + 
        902712600*L^4*pr^4*r^4*\[Nu] - 55316800*pr^2*r^5*\[Nu] + 
        17047800*Pi^2*pr^2*r^5*\[Nu] + 1948134600*L^2*pr^4*r^5*\[Nu] + 
        73154000*pr^4*r^6*\[Nu] + 6392925*Pi^2*pr^4*r^6*\[Nu] + 
        390918600*L^2*pr^6*r^6*\[Nu] - 8670600*pr^6*r^7*\[Nu] + 
        16307100*pr^8*r^8*\[Nu] - 7660800*L^8*\[Nu]^2 + 
        372560400*L^6*r*\[Nu]^2 - 249372000*L^4*r^2*\[Nu]^2 - 
        88448400*L^6*pr^2*r^2*\[Nu]^2 - 1840800*L^2*r^3*\[Nu]^2 + 
        2275102800*L^4*pr^2*r^3*\[Nu]^2 - 51198000*r^4*\[Nu]^2 - 
        920646000*L^2*pr^2*r^4*\[Nu]^2 + 537332400*L^4*pr^4*r^4*\[Nu]^2 - 
        45964800*pr^2*r^5*\[Nu]^2 + 316412400*L^2*pr^4*r^5*\[Nu]^2 + 
        55879200*pr^4*r^6*\[Nu]^2 + 305809200*L^2*pr^6*r^6*\[Nu]^2 - 
        5046000*pr^6*r^7*\[Nu]^2 + 8404200*pr^8*r^8*\[Nu]^2 + 
        41324400*L^8*\[Nu]^3 - 91904400*L^6*r*\[Nu]^3 + 
        77319200*L^4*r^2*\[Nu]^3 + 336549600*L^6*pr^2*r^2*\[Nu]^3 - 
        46129600*L^2*r^3*\[Nu]^3 - 572785200*L^4*pr^2*r^3*\[Nu]^3 + 
        19390400*r^4*\[Nu]^3 + 208108000*L^2*pr^2*r^4*\[Nu]^3 + 
        420325200*L^4*pr^4*r^4*\[Nu]^3 - 9984000*pr^2*r^5*\[Nu]^3 - 
        166920000*L^2*pr^4*r^5*\[Nu]^3 - 7408000*pr^4*r^6*\[Nu]^3 + 
        76896000*L^2*pr^6*r^6*\[Nu]^3 + 3043200*pr^6*r^7*\[Nu]^3 + 
        1512000*pr^8*r^8*\[Nu]^3 - 6779520*r^2*(-36*L^4 + 
          pr^2*r^3*(4 + 3*pr^2*r) + 12*L^2*r*(1 + 6*pr^2*r))*Log[r] + 
        6779520*r^2*(-36*L^4 + pr^2*r^3*(4 + 3*pr^2*r) + 
          12*L^2*r*(1 + 6*pr^2*r))*Log[r0]))/(1559250*r^12)



(* ::Subsection::Closed:: *)
(*Angular momentum flux*)


\[CapitalPhi]JinstEOB = (8*(2*L^3 + L*r*(2 - pr^2*r))*\[Nu]^2)/(5*r^5) - 
     (8*L*pr*(10404*L^4 + 2*r^2*(757 + 117*pr^4*r^2 - 672*\[Alpha] + 
          14*pr^2*r*(-43 + 36*\[Alpha] - 30*\[Beta]) + 504*\[Beta]) + 
        L^2*r*(11594 - 15087*pr^2*r - 3024*\[Alpha] + 2016*\[Beta]))*
       \[Epsilon]^5*\[Nu]^3)/(525*r^8) - 
     (2*L*\[Epsilon]^2*\[Nu]^2*(L^4*(-55 + 212*\[Nu]) - 
        2*r^2*(-661 + pr^2*r*(466 - 224*\[Nu]) + 86*\[Nu] + 
          pr^4*r^2*(137 + 59*\[Nu])) + 2*L^2*r*(494 + 274*\[Nu] + 
          pr^2*r*(-22 + 137*\[Nu]))))/(105*r^7) + 
     (L*\[Epsilon]^4*\[Nu]^2*(9*L^6*(-50 - 1051*\[Nu] + 750*\[Nu]^2) + 
        9*L^4*r*(-6057 + 6238*\[Nu] + 7802*\[Nu]^2 + 
          3*pr^2*r*(-1021 + 2296*\[Nu] + 2801*\[Nu]^2)) - 
        r^3*(18*pr^4*r^2*(10614 + 2585*\[Nu] - 2231*\[Nu]^2) + 
          9*pr^6*r^3*(1973 + 2495*\[Nu] + 857*\[Nu]^2) + 
          18*pr^2*r*(10306 - 8711*\[Nu] + 2252*\[Nu]^2) - 
          4*(46085 - 6741*\[Nu] + 3042*\[Nu]^2)) + 
        9*L^2*r^2*(-8624 + 43686*\[Nu] - 8896*\[Nu]^2 + 
          6*pr^4*r^2*(79 - 901*\[Nu] + 246*\[Nu]^2) + 
          pr^2*r*(14755 + 22868*\[Nu] + 10088*\[Nu]^2))))/(2835*r^9) - 
     (4*pr*(33*L^4 + 3*r^2 - 2*pr^4*r^4 + 3*L^2*r*(10 - 13*pr^2*r))*
       \[Epsilon]^6*\[Nu]^2*(\[Delta]*\[Chi]A + (1 - 2*\[Nu])*\[Chi]S))/
      (5*r^8) - (8*\[Epsilon]^3*\[Nu]^2*
       ((9*L^4 + 3*r^2*(-3 + 2*pr^2*r) + L^2*r*(-11 + 9*pr^2*r))*\[Delta]*
         \[Chi]A + (L^4*(9 - 8*\[Nu]) + r^2*(-9 + pr^2*r*(6 - 4*\[Nu]) + 
            4*\[Nu] + pr^4*r^2*\[Nu]) + L^2*r*(-11 - 10*\[Nu] + 
            pr^2*r*(9 + 8*\[Nu])))*\[Chi]S))/(15*r^7) + 
     (\[Epsilon]^5*\[Nu]^2*(\[Delta]*(2*L^6*(-36 + 659*\[Nu]) + 
          4*L^4*r*(2468 - 246*\[Nu] + 81*pr^2*r*(14 + 27*\[Nu])) - 
          2*r^3*(3096 + 6*pr^4*r^2*(152 - 139*\[Nu]) - 544*\[Nu] + 
            19*pr^6*r^3*\[Nu] + 12*pr^2*r*(-390 + 127*\[Nu])) + 
          L^2*r^2*(pr^2*r*(18908 - 189*\[Nu]) + 18*pr^4*r^2*
             (-24 + 119*\[Nu]) - 4*(269 + 3041*\[Nu])))*\[Chi]A + 
        (L^6*(-72 + 3010*\[Nu] + 200*\[Nu]^2) - 4*L^4*r*(-2468 + 3172*\[Nu] + 
            1805*\[Nu]^2 + 162*pr^2*r*(-7 + 11*\[Nu] + 23*\[Nu]^2)) + 
          2*r^3*(pr^6*r^3*\[Nu]*(191 + 118*\[Nu]) - 
            8*(387 - 233*\[Nu] + 64*\[Nu]^2) + 8*pr^2*r*(585 - 547*\[Nu] + 
              156*\[Nu]^2) - 2*pr^4*r^2*(456 - 887*\[Nu] + 378*\[Nu]^2)) + 
          L^2*r^2*(pr^2*r*(18908 + 337*\[Nu] - 7442*\[Nu]^2) + 
            6*pr^4*r^2*(-72 + 2259*\[Nu] + 742*\[Nu]^2) + 
            4*(-269 - 6187*\[Nu] + 1784*\[Nu]^2)))*\[Chi]S))/(210*r^9) - 
     (2*L*\[Epsilon]^4*\[Nu]^2*(-6*(2*L^2 + r*(4 - 3*pr^2*r))*
         (\[Delta]*\[Kappa]A + \[Kappa]S - 2*\[Kappa]S*\[Nu]) + 
        (L^2*(8 - 32*\[Nu]) + r*(-9 + 16*pr^2*r*(1 - 4*\[Nu]) + 32*\[Nu]))*
         \[Chi]A^2 + 2*(8*L^2 + r*(-9 + 16*pr^2*r))*\[Delta]*\[Chi]A*
         \[Chi]S + (8*L^2 + r*(-9 + 16*pr^2*r + 4*\[Nu]))*\[Chi]S^2))/
      (5*r^7) + (L*\[Epsilon]^6*\[Nu]^2*
       (-3*L^4*(\[Delta]*\[Kappa]A*(-115 + 388*\[Nu]) + 
          \[Kappa]S*(-115 + 618*\[Nu] - 616*\[Nu]^2)) + 
        2*L^2*r*(\[Delta]*\[Kappa]A*(-716 - 3190*\[Nu] + 
            9*pr^2*r*(-90 + 59*\[Nu])) + \[Kappa]S*(-716 - 1758*\[Nu] + 
            4992*\[Nu]^2 + 9*pr^2*r*(-90 + 239*\[Nu] + 162*\[Nu]^2))) + 
        2*r^2*(\[Delta]*\[Kappa]A*(-3602 + pr^2*r*(3982 - 988*\[Nu]) - 
            370*\[Nu] + 3*pr^4*r^2*(425 + 91*\[Nu])) + 
          \[Kappa]S*(-3602 + 6834*\[Nu] - 1524*\[Nu]^2 - 
            3*pr^4*r^2*(-425 + 759*\[Nu] + 662*\[Nu]^2) + 
            2*pr^2*r*(1991 - 4476*\[Nu] + 2292*\[Nu]^2))) + 
        (-4*L^4*(10 - 417*\[Nu] + 560*\[Nu]^2) + L^2*r*(149 - 2457*\[Nu] + 
            6816*\[Nu]^2 + 12*pr^2*r*(-146 - 81*\[Nu] + 212*\[Nu]^2)) + 
          r^2*(-2722 + 9718*\[Nu] - 2656*\[Nu]^2 - 8*pr^4*r^2*
             (-353 + 873*\[Nu] + 1052*\[Nu]^2) + pr^2*r*(5323 - 25221*\[Nu] + 
              14752*\[Nu]^2)))*\[Chi]A^2 + 2*\[Delta]*
         (8*L^4*(-5 + 19*\[Nu]) - L^2*r*(-149 + 3925*\[Nu] + 
            12*pr^2*r*(146 + 221*\[Nu])) + r^2*(pr^2*r*(5323 - 4097*\[Nu]) + 
            8*pr^4*r^2*(353 + 272*\[Nu]) - 2*(1361 + 807*\[Nu])))*\[Chi]A*
         \[Chi]S + (-4*L^4*(10 + 301*\[Nu]) + L^2*r*(149 - 5989*\[Nu] + 
            3284*\[Nu]^2 + 12*pr^2*r*(-146 + 223*\[Nu] + 210*\[Nu]^2)) + 
          r^2*(-2722 - 2058*\[Nu] + 552*\[Nu]^2 + 4*pr^4*r^2*
             (706 + 10*\[Nu] - 105*\[Nu]^2) + pr^2*r*(5323 - 4265*\[Nu] + 
              716*\[Nu]^2)))*\[Chi]S^2))/(105*r^9) - 
     (L*\[Epsilon]^6*\[Nu]^2*(3116700*L^8 - 97851150*L^6*r - 
        2326389444*L^4*r^2 - 68851800*L^6*pr^2*r^2 - 5499144724*L^2*r^3 - 
        362005200*L^4*pr^2*r^3 + 879404864*r^4 + 15817345632*L^2*pr^2*r^4 - 
        134906850*L^4*pr^4*r^4 + 3774908216*pr^2*r^5 + 
        934476300*L^2*pr^4*r^5 - 4578392844*pr^4*r^6 + 
        39645000*L^2*pr^6*r^6 - 665855280*pr^6*r^7 - 42426900*pr^8*r^8 - 
        26833950*L^8*\[Nu] - 324408600*L^6*r*\[Nu] - 2453582700*L^4*r^2*
         \[Nu] + 57536325*L^4*Pi^2*r^2*\[Nu] + 90501300*L^6*pr^2*r^2*\[Nu] + 
        3785071400*L^2*r^3*\[Nu] + 38357550*L^2*Pi^2*r^3*\[Nu] + 
        2184042600*L^4*pr^2*r^3*\[Nu] + 2367921200*r^4*\[Nu] - 
        147037275*Pi^2*r^4*\[Nu] + 11828916000*L^2*pr^2*r^4*\[Nu] - 
        460290600*L^2*Pi^2*pr^2*r^4*\[Nu] + 139415850*L^4*pr^4*r^4*\[Nu] + 
        789710000*pr^2*r^5*\[Nu] + 19178775*Pi^2*pr^2*r^5*\[Nu] - 
        785088900*L^2*pr^4*r^5*\[Nu] - 2500481700*pr^4*r^6*\[Nu] + 
        153430200*Pi^2*pr^4*r^6*\[Nu] - 217629000*L^2*pr^6*r^6*\[Nu] - 
        561625200*pr^6*r^7*\[Nu] - 68759100*pr^8*r^8*\[Nu] - 
        41913450*L^8*\[Nu]^2 - 11975400*L^6*r*\[Nu]^2 + 
        2447761500*L^4*r^2*\[Nu]^2 + 213775200*L^6*pr^2*r^2*\[Nu]^2 - 
        1635537600*L^2*r^3*\[Nu]^2 + 2523159000*L^4*pr^2*r^3*\[Nu]^2 - 
        30135600*r^4*\[Nu]^2 + 1890761400*L^2*pr^2*r^4*\[Nu]^2 + 
        537398550*L^4*pr^4*r^4*\[Nu]^2 - 261882000*pr^2*r^5*\[Nu]^2 + 
        828302400*L^2*pr^4*r^5*\[Nu]^2 + 488682900*pr^4*r^6*\[Nu]^2 - 
        347739300*L^2*pr^6*r^6*\[Nu]^2 - 50506200*pr^6*r^7*\[Nu]^2 - 
        64150200*pr^8*r^8*\[Nu]^2 + 1463400*L^8*\[Nu]^3 + 
        316171800*L^6*r*\[Nu]^3 - 653653800*L^4*r^2*\[Nu]^3 + 
        201708900*L^6*pr^2*r^2*\[Nu]^3 + 381402000*L^2*r^3*\[Nu]^3 + 
        401947200*L^4*pr^2*r^3*\[Nu]^3 - 49125600*r^4*\[Nu]^3 - 
        682333200*L^2*pr^2*r^4*\[Nu]^3 + 509001300*L^4*pr^4*r^4*\[Nu]^3 + 
        144360000*pr^2*r^5*\[Nu]^3 + 476339400*L^2*pr^4*r^5*\[Nu]^3 - 
        204139800*pr^4*r^6*\[Nu]^3 + 6961500*L^2*pr^6*r^6*\[Nu]^3 + 
        122619600*pr^6*r^7*\[Nu]^3 - 19428300*pr^8*r^8*\[Nu]^3 + 
        20338560*r^2*(12*L^4 + L^2*r*(22 - 81*pr^2*r) + 
          r^2*(-2 - 23*pr^2*r + 12*pr^4*r^2))*Log[r] - 
        20338560*r^2*(12*L^4 + L^2*r*(22 - 81*pr^2*r) + 
          r^2*(-2 - 23*pr^2*r + 12*pr^4*r^2))*Log[r0]))/(6237000*r^11)



(* ::Subsection::Closed:: *)
(*Orbit-averaged energy flux*)


\[CapitalPhi]EinstKepOrbAv = (32*x^5*\[Nu]^2*(1 + (73*e^2)/24 + (37*e^4)/96 - 
       (x*\[Epsilon]^2*(48*(1247 + 980*\[Nu]) + 42*e^4*(9253 + 3520*\[Nu]) + 
          e^6*(36333 + 5180*\[Nu]) + 8*e^2*(47703 + 34160*\[Nu])))/
        (16128*(1 - e^2)) + (x^2*\[Epsilon]^4*(-21168*(1 - e^2)^(3/2)*
           (96 + 292*e^2 + 37*e^4)*(-5 + 2*\[Nu]) + 
          64*(-203471 + 230382*\[Nu] + 32760*\[Nu]^2) + 
          3*e^8*(1498353 + 295698*\[Nu] + 36260*\[Nu]^2) + 
          84*e^6*(695697 + 547110*\[Nu] + 79720*\[Nu]^2) + 
          32*e^2*(-1430873 + 3215961*\[Nu] + 705180*\[Nu]^2) + 
          24*e^4*(2161337 + 6430143*\[Nu] + 1278620*\[Nu]^2)))/
        (580608*(1 - e^2)^2) + (x^(3/2)*\[Epsilon]^3*
         ((-1584 - 8152*e^2 + 1178*e^4 + 747*e^6)*\[Delta]*\[Chi]A + 
          (-9*e^6*(-83 + 8*\[Nu]) + 144*(-11 + 12*\[Nu]) + 
            8*e^2*(-1019 + 1396*\[Nu]) + 2*e^4*(589 + 2392*\[Nu]))*\[Chi]S))/
        (576*(1 - e^2)^(3/2)) + (x^2*\[Epsilon]^4*
         (8*(192 + 1796*e^2 + 1195*e^4 + 33*e^6)*(\[Delta]*\[Kappa]A + 
            \[Kappa]S - 2*\[Kappa]S*\[Nu]) + (1584 - 6144*\[Nu] - 
            24*e^2*(-199 + 720*\[Nu]) + 3*e^6*(-199 + 832*\[Nu]) + 
            2*e^4*(-1445 + 6608*\[Nu]))*\[Chi]A^2 + 
          2*(1584 + 4776*e^2 - 2890*e^4 - 597*e^6)*\[Delta]*\[Chi]A*\[Chi]S + 
          (48*(33 - 4*\[Nu]) - 3*e^6*(199 + 36*\[Nu]) - 
            24*e^2*(-199 + 76*\[Nu]) - 2*e^4*(1445 + 828*\[Nu]))*\[Chi]S^2))/
        (768*(1 - e^2)^2) - (x^(5/2)*\[Epsilon]^5*
         (\[Delta]*(-896*(3501 + 1460*\[Nu]) + 3*e^8*(515841 + 74452*\[Nu]) - 
            32*e^4*(258765 + 105784*\[Nu]) - 96*e^2*(113536 + 128975*\[Nu]) + 
            12*e^6*(619344 + 318059*\[Nu]))*\[Chi]A + 
          (e^8*(1547523 + 305544*\[Nu] - 69384*\[Nu]^2) + 
            896*(-3501 + 1744*\[Nu] + 1840*\[Nu]^2) + 
            12*e^6*(619344 + 1318297*\[Nu] + 114814*\[Nu]^2) + 
            96*e^2*(-113536 + 55627*\[Nu] + 167146*\[Nu]^2) + 
            32*e^4*(-258765 + 1027388*\[Nu] + 506408*\[Nu]^2))*\[Chi]S + 
          Sqrt[1 - e^2]*(12544*(-96 - 196*e^2 + 255*e^4 + 37*e^6)*\[Delta]*
             (-3 + \[Nu])*\[Chi]A - 6272*(-96 - 196*e^2 + 255*e^4 + 37*e^6)*
             (6 - 8*\[Nu] + \[Nu]^2)*\[Chi]S)))/(129024*(1 - e^2)^(5/2)) - 
       (x^3*\[Epsilon]^6*(6*\[Delta]*\[Kappa]A*(384*(2720 + 1687*\[Nu]) + 
            3*e^8*(59748 + 22883*\[Nu]) + 192*e^2*(23220 + 68719*\[Nu]) + 
            56*e^6*(126120 + 69331*\[Nu]) + 64*e^4*(210453 + 287875*\[Nu])) - 
          6*\[Kappa]S*(384*(-2720 + 3753*\[Nu] + 2436*\[Nu]^2) + 
            3*e^8*(-59748 + 96613*\[Nu] + 42112*\[Nu]^2) + 
            192*e^2*(-23220 - 22279*\[Nu] + 93058*\[Nu]^2) + 
            56*e^6*(-126120 + 182909*\[Nu] + 102962*\[Nu]^2) + 
            64*e^4*(-210453 + 133031*\[Nu] + 407687*\[Nu]^2)) + 
          (-768*(-12325 + 45751*\[Nu] + 14616*\[Nu]^2) - 
            9*e^8*(586611 - 2424116*\[Nu] + 135296*\[Nu]^2) - 
            24*e^6*(909885 - 4068206*\[Nu] + 472472*\[Nu]^2) - 
            64*e^2*(-266911 + 520846*\[Nu] + 1684200*\[Nu]^2) - 
            16*e^4*(-1484029 + 3872530*\[Nu] + 4306512*\[Nu]^2))*\[Chi]A^2 + 
          2*\[Delta]*(768*(12325 + 742*\[Nu]) + 9*e^8*(-586611 + 
              147266*\[Nu]) + 24*e^6*(-909885 + 457814*\[Nu]) + 
            64*e^2*(266911 + 1214122*\[Nu]) + 16*e^4*(1484029 + 
              4162606*\[Nu]))*\[Chi]A*\[Chi]S + 
          (-3840*(-2465 + 413*\[Nu] + 28*\[Nu]^2) - 
            9*e^8*(586611 - 216860*\[Nu] + 56784*\[Nu]^2) - 
            24*e^6*(909885 - 486962*\[Nu] + 384720*\[Nu]^2) - 
            64*e^2*(-266911 - 1881446*\[Nu] + 693392*\[Nu]^2) - 
            16*e^4*(-1484029 - 6261626*\[Nu] + 3235736*\[Nu]^2))*\[Chi]S^2 + 
          Sqrt[1 - e^2]*(-4704*(-96 - 196*e^2 + 255*e^4 + 37*e^6)*
             (\[Delta]*\[Kappa]A*(-14 + 5*\[Nu]) + \[Kappa]S*(-14 + 
                33*\[Nu] - 6*\[Nu]^2)) + 9408*(-96 - 196*e^2 + 255*e^4 + 
              37*e^6)*(11 - 46*\[Nu] + 6*\[Nu]^2)*\[Chi]A^2 - 
            18816*(-96 - 196*e^2 + 255*e^4 + 37*e^6)*\[Delta]*(-11 + 9*\[Nu])*
             \[Chi]A*\[Chi]S + 9408*(-96 - 196*e^2 + 255*e^4 + 37*e^6)*
             (11 - 16*\[Nu] + 4*\[Nu]^2)*\[Chi]S^2)))/(387072*(1 - e^2)^3) - 
       (x^3*\[Epsilon]^6*(25*e^10*(6311132631 + 888739632*\[Nu] + 
            246442680*\[Nu]^2 + 25071200*\[Nu]^3) + 
          256*(-6579887037 + 275*(-16018586 + 69741*Pi^2)*\[Nu] + 
            2069723700*\[Nu]^2 + 71610000*\[Nu]^3) + 
          32*e^2*(-660268850748 - 275*(166021120 + 2766393*Pi^2)*\[Nu] + 
            131982681600*\[Nu]^2 + 11745272000*\[Nu]^3) + 
          2*e^8*(877158036873 + 608850*(2236966 + 6237*Pi^2)*\[Nu] + 
            360471137400*\[Nu]^2 + 38169208000*\[Nu]^3) + 
          12*e^6*(-960717476472 + 1925*(496430632 + 6844581*Pi^2)*\[Nu] + 
            475331538000*\[Nu]^2 + 55244728000*\[Nu]^3) + 
          16*e^4*(-2464361097444 + 275*(1401830848 + 50980671*Pi^2)*\[Nu] + 
            561017674800*\[Nu]^2 + 67791724000*\[Nu]^3) + 
          792*Sqrt[1 - e^2]*(1500*e^8*(-370509 + 95782*\[Nu] + 
              33152*\[Nu]^2) - 32*(-28094966 + 75*(-663044 + 6027*Pi^2)*
               \[Nu] + 11466000*\[Nu]^2) - 4*e^2*(-1813122456 + 
              25*(-38838224 + 295323*Pi^2)*\[Nu] + 377160000*\[Nu]^2) + 
            e^4*(5045617176 + 75*(-69627856 + 512295*Pi^2)*\[Nu] + 
              862008000*\[Nu]^2) + e^6*(-4514432812 + 25*(-15868472 + 
                222999*Pi^2)*\[Nu] + 963816000*\[Nu]^2)) - 
          40677120*(3072 + 43520*e^2 + 82736*e^4 + 28016*e^6 + 891*e^8)*
           Log[(x + Sqrt[1 - e^2]*x)/(2*x0 - 2*e^2*x0)]))/
        (7664025600*(1 - e^2)^3)))/(5*(1 - e^2)^(7/2))



(* ::Subsection::Closed:: *)
(*Orbit-averaged angular momentum flux*)


\[CapitalPhi]JinstKepOrbAv = (4*x^(7/2)*\[Nu]^2*
      (8 + 7*e^2 - (x*\[Epsilon]^2*(9976 + 7840*\[Nu] + 
          8*e^2*(2777 + 2758*\[Nu]) + e^4*(5713 + 2996*\[Nu])))/
        (336*(1 - e^2)) + (x^2*\[Epsilon]^4*(36288*Sqrt[1 - e^2]*
           (-8 + e^2 + 7*e^4)*(-5 + 2*\[Nu]) + 9*e^6*(24493 + 58848*\[Nu] + 
            16184*\[Nu]^2) + 16*(-135431 + 203166*\[Nu] + 32760*\[Nu]^2) + 
          24*e^2*(-190087 + 518373*\[Nu] + 155484*\[Nu]^2) + 
          6*e^4*(192133 + 1425186*\[Nu] + 439488*\[Nu]^2)))/
        (18144*(1 - e^2)^2) + (x^(3/2)*\[Epsilon]^3*
         ((-264 - 560*e^2 + 39*e^4)*\[Delta]*\[Chi]A + 
          (-264 + 288*\[Nu] + e^4*(39 + 40*\[Nu]) + 16*e^2*(-35 + 47*\[Nu]))*
           \[Chi]S))/(12*(1 - e^2)^(3/2)) + 
       (x^2*\[Epsilon]^4*(4*(64 + 256*e^2 + 35*e^4)*(\[Delta]*\[Kappa]A + 
            \[Kappa]S - 2*\[Kappa]S*\[Nu]) + (264 - 1024*\[Nu] - 
            24*e^2*(-13 + 48*\[Nu]) + e^4*(-81 + 336*\[Nu]))*\[Chi]A^2 + 
          6*(88 + 104*e^2 - 27*e^4)*\[Delta]*\[Chi]A*\[Chi]S + 
          (264 + e^2*(312 - 96*\[Nu]) - 32*\[Nu] - 3*e^4*(27 + 4*\[Nu]))*
           \[Chi]S^2))/(16*(1 - e^2)^2) - (x^(5/2)*\[Epsilon]^5*
         (\[Delta]*(-246*e^4*(2141 + 644*\[Nu]) - 112*(1773 + 2036*\[Nu]) + 
            3*e^6*(7127 + 8904*\[Nu]) - 4*e^2*(94914 + 257341*\[Nu]))*
           \[Chi]A + (112*(-1773 - 560*\[Nu] + 2128*\[Nu]^2) + 
            e^6*(21381 + 95580*\[Nu] + 5432*\[Nu]^2) + 
            6*e^4*(-87781 + 114104*\[Nu] + 95256*\[Nu]^2) + 
            4*e^2*(-94914 - 131575*\[Nu] + 317310*\[Nu]^2))*\[Chi]S + 
          Sqrt[1 - e^2]*(10752*(-8 + e^2 + 7*e^4)*\[Delta]*(-3 + \[Nu])*
             \[Chi]A - 5376*(-8 + e^2 + 7*e^4)*(6 - 8*\[Nu] + \[Nu]^2)*
             \[Chi]S)))/(2016*(1 - e^2)^(5/2)) - 
       (x^3*\[Epsilon]^6*(6*\[Delta]*\[Kappa]A*(24704 + 33712*\[Nu] + 
            7*e^6*(2168 + 1191*\[Nu]) + 8*e^2*(5717 + 37919*\[Nu]) + 
            2*e^4*(63599 + 84140*\[Nu])) - 6*\[Kappa]S*
           (7*e^6*(-2168 + 3145*\[Nu] + 2064*\[Nu]^2) + 
            16*(-1544 + 981*\[Nu] + 2940*\[Nu]^2) + 
            8*e^2*(-5717 - 26485*\[Nu] + 53144*\[Nu]^2) + 
            2*e^4*(-63599 + 43058*\[Nu] + 129178*\[Nu]^2)) + 
          (-9*e^6*(9085 - 40092*\[Nu] + 11648*\[Nu]^2) - 
            32*(-6781 + 22567*\[Nu] + 17640*\[Nu]^2) - 
            12*e^4*(-44855 + 155949*\[Nu] + 72212*\[Nu]^2) - 
            8*e^2*(-3133 - 83816*\[Nu] + 333312*\[Nu]^2))*\[Chi]A^2 + 
          2*\[Delta]*(32*(6781 + 5278*\[Nu]) + 9*e^6*(-9085 + 8974*\[Nu]) + 
            8*e^2*(3133 + 245798*\[Nu]) + e^4*(538260 + 550256*\[Nu]))*
           \[Chi]A*\[Chi]S + (e^4*(538260 + 818860*\[Nu] - 345296*\[Nu]^2) + 
            32*(6781 + 5999*\[Nu] - 2156*\[Nu]^2) - 
            9*e^6*(9085 - 14196*\[Nu] + 3136*\[Nu]^2) - 
            8*e^2*(-3133 - 395248*\[Nu] + 131208*\[Nu]^2))*\[Chi]S^2 + 
          (1 - e^2)^(3/2)*(1344*(8 + 7*e^2)*(\[Delta]*\[Kappa]A*(-14 + 
                5*\[Nu]) + \[Kappa]S*(-14 + 33*\[Nu] - 6*\[Nu]^2)) - 
            2688*(8 + 7*e^2)*(11 - 46*\[Nu] + 6*\[Nu]^2)*\[Chi]A^2 + 
            5376*(8 + 7*e^2)*\[Delta]*(-11 + 9*\[Nu])*\[Chi]A*\[Chi]S - 
            2688*(8 + 7*e^2)*(11 - 16*\[Nu] + 4*\[Nu]^2)*\[Chi]S^2)))/
        (2016*(1 - e^2)^3) - (x^3*\[Epsilon]^6*
         (75*e^8*(-265859271 + 324536784*\[Nu] + 198179784*\[Nu]^2 + 
            36563296*\[Nu]^3) + 128*(-6051070023 - 2387085250*\[Nu] + 
            1658081700*\[Nu]^2 + 71610000*\[Nu]^3) + 
          128*e^2*(-36976978596 - 275*(1528855 + 278964*Pi^2)*\[Nu] + 
            9269394750*\[Nu]^2 + 1172463600*\[Nu]^3) + 
          24*e^6*(-22379808204 + 275*(112883692 + 348705*Pi^2)*\[Nu] + 
            20817720000*\[Nu]^2 + 3960325600*\[Nu]^3) + 
          12*e^4*(-327545918616 + 275*(293096312 + 6532407*Pi^2)*\[Nu] + 
            139559547600*\[Nu]^2 + 24553636800*\[Nu]^3) + 
          95040*Sqrt[1 - e^2]*(e^2*(8875072 + 205*(7856 + 21*Pi^2)*\[Nu] - 
              1380960*\[Nu]^2) + 8*(379223 - 5*(-97814 + 861*Pi^2)*\[Nu] - 
              121800*\[Nu]^2) + 15*e^6*(-109215 - 4390*\[Nu] + 
              25816*\[Nu]^2) + e^4*(-1372511 + 5*(-1091438 + 6027*Pi^2)*
               \[Nu] + 1968120*\[Nu]^2)) - 244062720*(256 + 1832*e^2 + 
            1308*e^4 + 69*e^6)*Log[(x + Sqrt[1 - e^2]*x)/(2*x0 - 2*e^2*x0)]))/
        (479001600*(1 - e^2)^3)))/(5*(1 - e^2)^2)



(* ::Section:: *)
(*Tail contributions to the EOB fluxes*)


(* ::Text:: *)
(*The orbit-averaged tail contributions to the fluxes are originally computed in an eccentricity expansion.*)
(*Here, we give expressions in terms of EOB variables such that their orbit average matches with the original results*)
(*and we give additional expressions for the eccentricity-resummed orbit-averaged fluxes.*)


(* ::Subsection::Closed:: *)
(*Energy flux*)


\[CapitalPhi]EtailEOB = 
    -1/450*(L*Pi*(-11520 - 49800*pr^2*r - 200*pr^4*r^2 + 73*pr^6*r^3)*
        \[Epsilon]^3*\[Nu]^2)/r^7 - (L*Pi*\[Epsilon]^5*\[Nu]^2*
       (360*(12223 + 10500*\[Nu]) + 2*pr^6*r^3*(-33449 + 16812*\[Nu]) + 
        1800*pr^2*r*(24657 + 23692*\[Nu]) + 15*pr^4*r^2*
         (408869 + 2409068*\[Nu])))/(37800*r^8) + 
     (Pi*\[Epsilon]^6*\[Nu]^2*(-2*(69840 + 724680*pr^2*r + 465420*pr^4*r^2 + 
          1807*pr^6*r^3)*\[Delta]*\[Chi]A + (1440*(-97 + 84*\[Nu]) + 
          360*pr^2*r*(-4026 + 4181*\[Nu]) + pr^6*r^3*(-3614 + 5181*\[Nu]) + 
          120*pr^4*r^2*(-7757 + 10506*\[Nu]))*\[Chi]S))/(1350*r^8) + 
     (\[Epsilon]^6*\[Nu]^2*(r^2*(-98892096 + 470400*Pi^2*(24 + 320*pr^2*r + 
            297*pr^4*r^2) - 8*pr^4*r^2*(-159988449 + 7003749200*Log[2] - 
            4054205925*Log[3]) + 40*pr^2*r*(-23256992 + 44292864*Log[2] - 
            44227701*Log[3]) + 749*pr^6*r^3*(5018592 + 984016896*Log[2] - 
            267826581*Log[3] - 244140625*Log[5])) - 
        2157120*r^2*(24 + 320*pr^2*r + 297*pr^4*r^2)*
         Log[EulerGammaRedefined^(2/3)/r] - 
        1438080*(36*L^4 - pr^2*r^3*(4 + 3*pr^2*r) - 12*L^2*r*(1 + 6*pr^2*r))*
         Log[r0]))/(330750*r^10)



(* ::Subsection::Closed:: *)
(*Angular momentum flux*)


\[CapitalPhi]JtailEOB = -1/225*(Pi*(-5760 - 17640*pr^2*r + 49*pr^6*r^3)*
        \[Epsilon]^3*\[Nu]^2)/r^5 + (Pi*\[Epsilon]^5*\[Nu]^2*
       (15*pr^4*r^2*(254693 - 1394900*\[Nu]) + 146*pr^6*r^3*
         (-151 + 30*\[Nu]) - 360*(8191 + 11844*\[Nu]) - 
        360*pr^2*r*(47767 + 103080*\[Nu])))/(37800*r^6) + 
     (4*L*Pi*\[Epsilon]^6*\[Nu]^2*((-26100 - 69660*pr^2*r + 15*pr^4*r^2 + 
          809*pr^6*r^3)*\[Delta]*\[Chi]A + (pr^6*r^3*(809 - 492*\[Nu]) + 
          15*pr^4*r^2*(1 - 4*\[Nu]) + 180*(-145 + 108*\[Nu]) + 
          540*pr^2*r*(-129 + 121*\[Nu]))*\[Chi]S))/(675*r^7) - 
     (L*\[Epsilon]^6*\[Nu]^2*(r^2*(49446048 - 352800*Pi^2*(16 + 69*pr^2*r) + 
          89880*pr^4*r^2*(-5433 + 164224*Log[2] - 98415*Log[3]) + 
          18*pr^2*r*(2498929 - 32896080*Log[2] + 32761260*Log[3]) - 
          749*pr^6*r^3*(629388 + 208780288*Log[2] - 60761421*Log[3] - 
            48828125*Log[5])) + 1617840*r^2*(16 + 69*pr^2*r)*
         Log[EulerGammaRedefined^(2/3)/r] + 
        539280*(12*L^4 + L^2*r*(22 - 81*pr^2*r) + 
          r^2*(-2 - 23*pr^2*r + 12*pr^4*r^2))*Log[r0]))/(165375*r^9)



(* ::Subsection::Closed:: *)
(*Orbit-averaged energy flux*)


\[CapitalPhi]EtailKepOrbAv = 
    (32*x^5*\[Nu]^2*(((36864 + 448320*e^2 + 2061840*e^4 + 6204647*e^6)*Pi*
         x^(3/2)*\[Epsilon]^3)/9216 - (Pi*x^(5/2)*\[Epsilon]^5*
         (576*(8191 + 16324*\[Nu]) + 192*e^2*(519456 + 815425*\[Nu]) + 
          e^4*(710589573 + 932487132*\[Nu]) + e^6*(2949322567 + 
            3463185053*\[Nu])))/387072 + (Pi*x^3*\[Epsilon]^6*
         (18*e^2*(149440 + 1374560*e^2 + 6204647*e^4)*\[Delta]*\[Chi]A + 
          18*e^2*(149440 + 1374560*e^2 + 6204647*e^4)*\[Chi]S + 
          Sqrt[1 - e^2]*(-6*(24960 + 829568*e^2 + 6331676*e^4 + 27374225*e^6)*
             \[Delta]*\[Chi]A + (2304*(-65 + 68*\[Nu]) + 192*e^2*(-25924 + 
                15173*\[Nu]) + 24*e^4*(-1582919 + 770386*\[Nu]) + 
              e^6*(-164245350 + 72544789*\[Nu]))*\[Chi]S)))/
        (13824*Sqrt[1 - e^2]) - (x^3*\[Epsilon]^6*
         ((1 - e^2)^(13/2)*(1076069376 + 336*e^4*(459221013 + 
              620882480*Log[2] - 200077695*Log[3]) - 
            192*e^2*(-115826912 + 73821440*Log[2] - 73712835*Log[3]) - 
            35*e^6*(-18402467688 + 49955981952*Log[2] - 3637201887*Log[3] - 
              26123046875*Log[5])) + 1680*(3072 + 43520*e^2 + 82736*e^4 + 
            28016*e^6 + 891*e^8)*(107*EulerGamma - 35*Pi^2 + 
            107*Log[4*r0*x^(3/2)])))/(33868800*(1 - e^2)^(13/2))))/5



(* ::Subsection::Closed:: *)
(*Orbit-averaged angular momentum flux*)


\[CapitalPhi]JtailKepOrbAv = (32*x^(7/2)*\[Nu]^2*
      (((18432 + 120384*e^2 + 347760*e^4 + 730751*e^6)*Pi*x^(3/2)*
         \[Epsilon]^3)/4608 - (Pi*x^(5/2)*\[Epsilon]^5*
         (576*(8191 + 16324*\[Nu]) + 5760*e^2*(8792 + 16963*\[Nu]) + 
          9*e^4*(24749923 + 44019860*\[Nu]) + 
          e^6*(637726297 + 1076162830*\[Nu])))/387072 + 
       (Pi*x^3*\[Epsilon]^6*(9*e^2*(40128 + 231840*e^2 + 730751*e^4)*\[Delta]*
           \[Chi]A + 9*e^2*(40128 + 231840*e^2 + 730751*e^4)*\[Chi]S + 
          Sqrt[1 - e^2]*(-((37440 + 741600*e^2 + 3765654*e^4 + 11800127*e^6)*
              \[Delta]*\[Chi]A) + (576*(-65 + 68*\[Nu]) + 1440*e^2*(-515 + 
                308*\[Nu]) + 18*e^4*(-209203 + 106820*\[Nu]) + 
              e^6*(-11800127 + 5567336*\[Nu]))*\[Chi]S)))/
        (3456*Sqrt[1 - e^2]) - (x^3*\[Epsilon]^6*
         (4608*(116761 + 59920*EulerGamma - 19600*Pi^2) + 
          72*e^4*(38180847 + 19593840*EulerGamma - 6409200*Pi^2 + 
            1131349520*Log[2] - 638844570*Log[3]) + 
          144*e^2*(26738269 + 13721680*EulerGamma - 4488400*Pi^2 - 
            32896080*Log[2] + 32761260*Log[3]) + 2*e^12*(-380472490638 + 
            2156611758560*Log[2] - 270304965945*Log[3] - 914306640625*
             Log[5]) + 5*e^8*(-42876740898 + 526980700960*Log[2] - 
            96637526685*Log[3] - 182861328125*Log[5]) + 
          e^16*(-90475997202 + 401962654240*Log[2] - 42384880125*Log[3] - 
            182861328125*Log[5]) + e^6*(145017162 + 74420640*EulerGamma - 
            24343200*Pi^2 - 738192948640*Log[2] + 201604603725*Log[3] + 
            182861328125*Log[5]) + e^14*(422308891026 - 2067585259040*
             Log[2] + 234333102465*Log[3] + 914306640625*Log[5]) + 
          e^10*(636213408372 - 4621031598400*Log[2] + 671523926850*Log[3] + 
            1828613281250*Log[5]) + 1078560*(256 + 1832*e^2 + 1308*e^4 + 
            69*e^6)*Log[4*r0*x^(3/2)]))/(16934400*(1 - e^2)^5)))/5



(* ::Subsection::Closed:: *)
(*Orbit-averaged energy flux (resummed eccentricity expansion)*)


\[CapitalPhi]EtailKepOrbAvResum = 
    (32*x^5*\[Nu]^2*(((36864 + 264000*e^2 + 188880*e^4 + 10007*e^6)*Pi*
         x^(3/2)*\[Epsilon]^3)/9216 - (Pi*x^(5/2)*\[Epsilon]^5*
         (576*(8191 + 16324*\[Nu]) + 192*e^2*(372018 + 521593*\[Nu]) + 
          e^6*(87458089 + 28633781*\[Nu]) + 3*e^4*(60982167 + 
            44718964*\[Nu])))/(387072*(1 - e^2)) + 
       (Pi*x^3*\[Epsilon]^6*(12*(-12480 - 109504*e^2 + 24058*e^4 + 
            109521*e^6)*\[Delta]*\[Chi]A + (2304*(-65 + 68*\[Nu]) + 
            192*e^2*(-6844 + 9869*\[Nu]) + 24*e^4*(12029 + 98078*\[Nu]) + 
            e^6*(1314252 + 237541*\[Nu]))*\[Chi]S))/(13824*(1 - e^2)^(3/2)) + 
       (x^3*\[Epsilon]^6*(124740*e^8*(-1177 + 420*Pi^2) + 
          3072*(-515063 + 58800*Pi^2) + 320*e^2*(-70048568 + 7996800*Pi^2 + 
            44292864*Log[2] - 44227701*Log[3]) + 
          16*e^4*(-2663390773 + 304054800*Pi^2 - 18796604400*Log[2] + 
            9951232725*Log[3]) + e^6*(-14430005008 + 1647340800*Pi^2 + 
            3357821886720*Log[2] - 817254201645*Log[3] - 914306640625*
             Log[5]) - 269640*(3072 + 43520*e^2 + 82736*e^4 + 28016*e^6 + 
            891*e^8)*Log[x/x0p]))/(33868800*(1 - e^2)^(3/2))))/(5*(1 - e^2)^5)



(* ::Subsection::Closed:: *)
(*Orbit-averaged angular momentum flux (resummed eccentricity expansion)*)


\[CapitalPhi]JtailKepOrbAvResum = 
    (32*x^(7/2)*\[Nu]^2*(((18432 + 55872*e^2 + 7056*e^4 - 49*e^6)*Pi*x^(3/2)*
         \[Epsilon]^3)/4608 - (Pi*x^(5/2)*\[Epsilon]^5*
         (1152*(8191 + 16324*\[Nu]) + 576*e^2*(102121 + 192344*\[Nu]) + 
          e^6*(6395111 + 2190920*\[Nu]) + 18*e^4*(3557227 + 3393716*\[Nu])))/
        (774144*(1 - e^2)) + (Pi*x^3*\[Epsilon]^6*
         ((-18720 - 96624*e^2 + 14661*e^4 + 8927*e^6)*\[Delta]*\[Chi]A + 
          (e^6*(8927 - 1472*\[Nu]) + 288*(-65 + 68*\[Nu]) + 
            144*e^2*(-671 + 860*\[Nu]) + 9*e^4*(1629 + 5380*\[Nu]))*\[Chi]S))/
        (1728*(1 - e^2)^(3/2)) + (x^3*\[Epsilon]^6*
         (1536*(-515063 + 58800*Pi^2) + 48*e^2*(-117949427 + 13465200*Pi^2 + 
            98688240*Log[2] - 98283780*Log[3]) + 
          72*e^4*(-56141867 + 6409200*Pi^2 - 1131349520*Log[2] + 
            638844570*Log[3]) + e^6*(-213236082 + 24343200*Pi^2 + 
            738192948640*Log[2] - 201604603725*Log[3] - 182861328125*
             Log[5]) - 1617840*(256 + 1832*e^2 + 1308*e^4 + 69*e^6)*
           Log[x/x0p]))/(16934400*(1 - e^2)^(3/2))))/(5*(1 - e^2)^(7/2))



(* ::Section:: *)
(*Schott terms*)


(* ::Text:: *)
(*The Schott terms are expressed in terms of EOB variables (r,pr,L),*)
(*and they define the RR gauge employed in SEOBNRv5EHM. *)


(* ::Subsection::Closed:: *)
(*Energy*)


ESchott = (4*pr*(-20*L^2 + 19*pr^2*r^2)*\[Nu])/(15*r^4) + 
     (10*flagTail*L*Pi*pr*\[Epsilon]^3*\[Nu])/(3*r^5) + 
     (pr*\[Epsilon]^4*\[Nu]*(-5216 + 22464*\[Nu] - 6400*\[Nu]^2 - 
        (6*(L^2 + pr^2*r^2)^3*(1058 + 2059*\[Nu] + 258*\[Nu]^2))/r^3 + 
        (3*(L^2 + pr^2*r^2)^2*(-28555 - 8407*\[Nu] + 7020*\[Nu]^2))/r^2 - 
        (4*(L^2 + pr^2*r^2)*(-34472 + 72813*\[Nu] + 12792*\[Nu]^2))/r))/
      (1890*r^5) + (pr*\[Epsilon]^2*\[Nu]*(6*L^4*(93 + 4*\[Nu]) + 
        L^2*r*(12*pr^2*r*(93 + 4*\[Nu]) + 7*(371 + 268*\[Nu])) + 
        r^2*(32 - 128*\[Nu] + 6*pr^4*r^2*(93 + 4*\[Nu]) + 
          7*pr^2*r*(371 + 268*\[Nu]))))/(105*r^6) + 
     \[Epsilon]^5*((-16*pr^2*(7803*L^4 + L^2*r*(-3635 + 15606*pr^2*r) + 
          r^2*(-181 - 3635*pr^2*r + 7803*pr^4*r^2))*\[Nu]^2)/(1575*r^7) - 
       (flagTail*L*Pi*pr*\[Nu]*(350*L^2*(1 + \[Nu]) + 
          r*(27287 + 2276*\[Nu] + 350*pr^2*r*(1 + \[Nu]))))/(210*r^7)) + 
     SO^2*(\[Epsilon]^4*((-12*pr*(L^2 + pr^2*r^2)*\[Delta]*\[Kappa]A*\[Nu])/
          r^6 + (12*pr*(L^2 + pr^2*r^2)*\[Kappa]S*\[Nu]*(-1 + 2*\[Nu]))/r^6 + 
         (pr*(L^2 + pr^2*r^2)*\[Nu]*(-17/5 + 16*\[Nu])*\[Chi]A^2)/r^6 - 
         (34*pr*(L^2 + pr^2*r^2)*\[Delta]*\[Nu]*\[Chi]A*\[Chi]S)/(5*r^6) - 
         (pr*(L^2 + pr^2*r^2)*\[Nu]*(17 + 12*\[Nu])*\[Chi]S^2)/(5*r^6)) + 
       \[Epsilon]^6*((pr*\[Delta]*\[Kappa]A*\[Nu]*(L^2*(1171 + 13344*\[Nu]) + 
            r*(112 - 416*\[Nu] + pr^2*r*(1171 + 13344*\[Nu]))))/(105*r^7) - 
         (pr*\[Kappa]S*\[Nu]*(L^2*(-1171 - 11002*\[Nu] + 18588*\[Nu]^2) + 
            r*(-16*(7 - 40*\[Nu] + 48*\[Nu]^2) + pr^2*r*(-1171 - 
                11002*\[Nu] + 18588*\[Nu]^2))))/(105*r^7) - 
         (pr*\[Nu]*(L^2*(30961 - 127511*\[Nu] + 43856*\[Nu]^2) + 
            r*(-32*(193 - 784*\[Nu] + 48*\[Nu]^2) + pr^2*r*(30961 - 
                127511*\[Nu] + 43856*\[Nu]^2)))*\[Chi]A^2)/(210*r^7) + 
         (pr*\[Delta]*\[Nu]*(L^2*(-30961 + 39021*\[Nu]) + 
            r*(6176 - 4676*\[Nu] + pr^2*r*(-30961 + 39021*\[Nu])))*\[Chi]A*
           \[Chi]S)/(105*r^7) - (pr*\[Nu]*(L^2*(30961 - 74375*\[Nu] + 
              13316*\[Nu]^2) + r*(-8*(772 - 1121*\[Nu] + 346*\[Nu]^2) + 
              pr^2*r*(30961 - 74375*\[Nu] + 13316*\[Nu]^2)))*\[Chi]S^2)/
          (210*r^7))) + 
     SO*(\[Epsilon]^3*((-4*L*pr*(18*L^2 + r*(-11 + 18*pr^2*r))*\[Delta]*\[Nu]*
           \[Chi]A)/(15*r^6) + (4*L*pr*\[Nu]*(2*L^2*(-9 + 8*\[Nu]) + 
            r*(11 - 26*\[Nu] + 2*pr^2*r*(-9 + 8*\[Nu])))*\[Chi]S)/(15*r^6)) + 
       \[Epsilon]^5*((L*pr*\[Delta]*\[Nu]*(2*L^4*(-36 + 659*\[Nu]) + 
            L^2*r*(12936 - 23093*\[Nu] + 4*pr^2*r*(-36 + 659*\[Nu])) + 
            r^2*(5596 + 8334*\[Nu] + 2*pr^4*r^2*(-36 + 659*\[Nu]) - 
              7*pr^2*r*(-1848 + 3299*\[Nu])))*\[Chi]A)/(210*r^8) + 
         (L*pr*\[Nu]*(L^4*(-36 + 1505*\[Nu] + 100*\[Nu]^2) + 
            L^2*r*(6468 - 23136*\[Nu] + 11287*\[Nu]^2 + 2*pr^2*r*(-36 + 
                1505*\[Nu] + 100*\[Nu]^2)) + r^2*(2798 + 3104*\[Nu] - 
              2398*\[Nu]^2 + pr^4*r^2*(-36 + 1505*\[Nu] + 100*\[Nu]^2) + 
              pr^2*r*(6468 - 23136*\[Nu] + 11287*\[Nu]^2)))*\[Chi]S)/
          (105*r^8)) + \[Epsilon]^6*((-2*L*pr^2*(57*L^2 + r*(7 + 57*pr^2*r))*
           \[Delta]*\[Nu]*\[Chi]A)/(7*r^7) + 
         (2*L*pr^2*(57*L^2 + r*(7 + 57*pr^2*r))*\[Nu]*(-1 + 2*\[Nu])*\[Chi]S)/
          (7*r^7) + flagTail*((Pi*pr*(-148 + (686*(L^2 + pr^2*r^2)^3)/(15*
                r^3))*\[Delta]*\[Nu]*\[Chi]A)/r^6 + 
           (Pi*pr*\[Nu]*(-2220 + 1678*\[Nu] + ((L^2 + pr^2*r^2)^3*
                (686 + 649*\[Nu]))/r^3)*\[Chi]S)/(15*r^6)))) + 
     \[Epsilon]^6*((pr*\[Nu]*(47601600 - 221972800*\[Nu] + 
          137524800*\[Nu]^2 - 45036800*\[Nu]^3 + (450*(L^2 + pr^2*r^2)^4*
            (30034 + 96591*\[Nu] + 137493*\[Nu]^2 + 33708*\[Nu]^3))/r^4 - 
          (225*(L^2 + pr^2*r^2)^3*(-750851 - 3209547*\[Nu] - 804355*\[Nu]^2 + 
             1228244*\[Nu]^3))/r^3 - ((L^2 + pr^2*r^2)*(5286578532 + 
             275*(-4610330 + 209223*Pi^2)*\[Nu] - 1728777300*\[Nu]^2 + 
             78883600*\[Nu]^3))/r + (3*(L^2 + pr^2*r^2)^2*
            (829584748 - 25*(-26453236 + 767151*Pi^2)*\[Nu] - 
             393246600*\[Nu]^2 + 143718000*\[Nu]^3))/r^2 + 
          562700160*(pr^2 + L^2/r^2)*r*Log[r] - (244062720*(L^2 + pr^2*r^2)^2*
            Log[r])/r^2))/(6237000*r^6) - 
       (flagTail*pr*\[Nu]*(L^2*(2697337 + 5812240*EulerGamma - 1901200*Pi^2 - 
            37330160*Log[2] + 49141890*Log[3]) + 
          r*(11209056 + 2697337*pr^2*r + 59920*EulerGamma*(96 + 97*pr^2*r) - 
            19600*Pi^2*(96 + 97*pr^2*r) + 11504640*Log[2] - 
            37330160*pr^2*r*Log[2] + 49141890*pr^2*r*Log[3]) - 
          89880*(97*L^2 + r*(96 + 97*pr^2*r))*Log[r]))/(55125*r^7))



(* ::Subsection::Closed:: *)
(*Angular momentum*)


JSchott = (-128*L*pr*\[Nu])/(15*r^2) + (10*flagTail*Pi*pr*\[Epsilon]^3*\[Nu])/
      (3*r^3) + (L*pr*\[Epsilon]^2*\[Nu]*(4465 + 2924*\[Nu]))/(105*r^3) - 
     (L*pr*\[Epsilon]^4*\[Nu]*(-38887 + 204027*\[Nu] + 35244*\[Nu]^2))/
      (945*r^4) + \[Epsilon]^5*((2272*L*\[Nu]^2)/(175*r^5) - 
       (flagTail*Pi*pr*\[Nu]*(23899 + 288*\[Nu]))/(210*r^4)) + 
     SO^2*(\[Epsilon]^4*((-84*L*pr*\[Delta]*\[Kappa]A*\[Nu])/(5*r^4) + 
         (84*L*pr*\[Kappa]S*\[Nu]*(-1 + 2*\[Nu]))/(5*r^4) + 
         (L*pr*\[Nu]*(-179 + 752*\[Nu])*\[Chi]A^2)/(15*r^4) - 
         (358*L*pr*\[Delta]*\[Nu]*\[Chi]A*\[Chi]S)/(15*r^4) - 
         (L*pr*\[Nu]*(179 + 36*\[Nu])*\[Chi]S^2)/(15*r^4)) + 
       \[Epsilon]^6*((L*pr*\[Delta]*\[Kappa]A*\[Nu]*
           (3*L^2*(-409 + 94*\[Nu]) + r*(3265 + 17412*\[Nu] + 
              3*pr^2*r*(-409 + 94*\[Nu]))))/(105*r^6) - 
         (L*pr*\[Kappa]S*\[Nu]*(3*L^2*(409 - 912*\[Nu] + 28*\[Nu]^2) + 
            r*(-3265 - 10882*\[Nu] + 24932*\[Nu]^2 + 3*pr^2*r*(409 - 
                912*\[Nu] + 28*\[Nu]^2))))/(105*r^6) - 
         (L*pr*\[Nu]*(3*L^2*(-133 + 991*\[Nu] + 272*\[Nu]^2) + 
            r*(23649 - 108681*\[Nu] + 75856*\[Nu]^2 + 3*pr^2*r*(-133 + 
                991*\[Nu] + 272*\[Nu]^2)))*\[Chi]A^2)/(210*r^6) + 
         (L*pr*\[Delta]*\[Nu]*(19*L^2*(7 + 19*\[Nu]) + 
            r*(-7883 + 16061*\[Nu] + 19*pr^2*r*(7 + 19*\[Nu])))*\[Chi]A*
           \[Chi]S)/(35*r^6) - (L*pr*\[Nu]*(3*L^2*(-133 - 1181*\[Nu] + 
              84*\[Nu]^2) + r*(23649 - 82281*\[Nu] + 14380*\[Nu]^2 + 
              3*pr^2*r*(-133 - 1181*\[Nu] + 84*\[Nu]^2)))*\[Chi]S^2)/
          (210*r^6))) + SO*(\[Epsilon]^3*((12*pr*\[Delta]*\[Nu]*\[Chi]A)/
          r^3 + (pr*(12 - (184*\[Nu])/15)*\[Nu]*\[Chi]S)/r^3) + 
       \[Epsilon]^5*(-1/210*(pr*(L^2 + pr^2*r^2)*\[Delta]*\[Nu]*
            (-2872 + 33427*\[Nu])*\[Chi]A)/r^5 + 
         (pr*(L^2 + pr^2*r^2)*\[Nu]*(1436 - 27821*\[Nu] + 16285*\[Nu]^2)*
           \[Chi]S)/(105*r^5)) + \[Epsilon]^6*
        ((72*(L^2 + pr^2*r^2)^2*\[Delta]*\[Nu]*\[Chi]A)/(35*r^7) - 
         (72*(L^2 + pr^2*r^2)^2*\[Nu]*(-1 + 2*\[Nu])*\[Chi]S)/(35*r^7) + 
         flagTail*((686*L*Pi*pr*(L^2 + pr^2*r^2)^2*\[Delta]*\[Nu]*\[Chi]A)/
            (15*r^7) + (L*Pi*pr*(L^2 + pr^2*r^2)^2*\[Nu]*(686 + 649*\[Nu])*
             \[Chi]S)/(15*r^7)))) + \[Epsilon]^6*
      (-1/55125*(flagTail*L*pr*\[Nu]*(2697337 + 5812240*EulerGamma - 
           1901200*Pi^2 - 37330160*Log[2] + 49141890*Log[3] - 
           8718360*Log[r]))/r^5 + (L*pr*\[Nu]*(-1034297772 - 
          25*(-72351649 + 3835755*Pi^2)*\[Nu] + 920134800*\[Nu]^2 + 
          51980400*\[Nu]^3 + 138980160*Log[r]))/(3118500*r^5))
(* ::Section:: *)
(*RR force*)


(* ::Text:: *)
(*The PN-expanded RR force includes the full 3PN spin information, *)
(*but the 3PN eccentricity corrections implemented in SEOBNRv5EHM only includes the nonspinning contributions*)


(* ::Subsection:: *)
(*PN-expanded RR force*)


(* ::Subsubsection::Closed:: *)
(*EOB coordinates*)


FrEOB = (4*(-79*L^2*pr + pr*r*(55 + 38*pr^2*r))*\[Nu])/(15*r^5) - 
     (flagTail*L*Pi*pr*(2304 + 40*pr^2*r + 5*pr^4*r^2)*\[Epsilon]^3*\[Nu])/
      (90*r^6) + (pr*\[Epsilon]^2*\[Nu]*(-12*L^4*(30 + 83*\[Nu]) - 
        L^2*r*(3317 + 3032*\[Nu] + 6*pr^2*r*(-221 + 98*\[Nu])) + 
        r^2*(13815 + 5204*\[Nu] + 12*pr^4*r^2*(93 + 4*\[Nu]) + 
          pr^2*r*(14057 + 5800*\[Nu]))))/(105*r^7) - 
     (pr*\[Epsilon]^4*\[Nu]*(-18*L^6*(-2005 + 8947*\[Nu] + 8661*\[Nu]^2) - 
        9*L^4*r*(-18623 + 36921*\[Nu] - 9230*\[Nu]^2 + 
          54*pr^2*r*(12 - 317*\[Nu] + 138*\[Nu]^2)) + 
        3*L^2*r^2*(678941 - 482793*\[Nu] - 153972*\[Nu]^2 + 
          6*pr^4*r^2*(5247 + 10774*\[Nu] + 131*\[Nu]^2) - 
          6*pr^2*r*(-84937 - 38240*\[Nu] + 17458*\[Nu]^2)) + 
        r^3*(36*pr^6*r^3*(1058 + 2059*\[Nu] + 258*\[Nu]^2) - 
          9*pr^4*r^2*(-70131 - 54265*\[Nu] + 17170*\[Nu]^2) + 
          3*pr^2*r*(-731279 + 1247585*\[Nu] + 102884*\[Nu]^2) + 
          4*(-996800 + 485649*\[Nu] + 138222*\[Nu]^2))))/(5670*r^9) + 
     \[Epsilon]^5*((-8*pr^2*(-60867*L^4 + 2*L^2*r*(35731 + 31563*pr^2*r) + 
          2*r^2*(7808 + 47500*pr^2*r + 23409*pr^4*r^2))*\[Nu]^2)/(1575*r^8) + 
       (flagTail*L*Pi*pr*\[Nu]*(7*L^2*(-52800 - 200*pr^2*r + 73*pr^4*r^2)*
           (1 + \[Nu]) + r*(511*pr^6*r^3*(1 + \[Nu]) + 2*pr^4*r^2*
             (-7951 + 1956*\[Nu]) + 60*(22415 + 18004*\[Nu]) + 
            5*pr^2*r*(256181 + 433724*\[Nu]))))/(6300*r^8)) + 
     SO^2*(\[Epsilon]^4*((2*pr*(60*L^2 - r*(29 + 120*pr^2*r))*\[Delta]*
           \[Kappa]A*\[Nu])/(5*r^7) + (2*pr*(-60*L^2 + r*(29 + 120*pr^2*r))*
           \[Kappa]S*\[Nu]*(-1 + 2*\[Nu]))/(5*r^7) + 
         (pr*\[Nu]*(L^2*(895 - 3616*\[Nu]) + r*(-365 + 1472*\[Nu] + 
              144*pr^2*r*(-3 + 13*\[Nu])))*\[Chi]A^2)/(15*r^7) + 
         (2*pr*(895*L^2 - r*(365 + 432*pr^2*r))*\[Delta]*\[Nu]*\[Chi]A*
           \[Chi]S)/(15*r^7) + (\[Nu]*(L^2*pr*(895 + 36*\[Nu]) - 
            pr*r*(365 + 12*\[Nu] + 144*pr^2*r*(3 + \[Nu])))*\[Chi]S^2)/
          (15*r^7)) + \[Epsilon]^6*((pr*\[Delta]*\[Kappa]A*\[Nu]*
           (4*L^2*r*(4087 + 15*pr^2*r*(131 - 137*\[Nu]) - 10602*\[Nu]) - 
            90*L^4*(13 + 54*\[Nu]) + r^2*(41911 + 69732*\[Nu] + 
              4*pr^2*r*(5758 + 29745*\[Nu]))))/(210*r^9) + 
         (pr*\[Kappa]S*\[Nu]*(90*L^4*(-13 - 28*\[Nu] + 188*\[Nu]^2) + 
            r^2*(41911 - 14090*\[Nu] - 119664*\[Nu]^2 + 4*pr^2*r*(5758 + 
                18229*\[Nu] - 39144*\[Nu]^2)) + 4*L^2*r*(4087 - 18776*\[Nu] + 
              10842*\[Nu]^2 + 15*pr^2*r*(131 - 399*\[Nu] + 114*\[Nu]^2))))/
          (210*r^9) + (pr*\[Nu]*(48*L^4*(249 - 1205*\[Nu] + 86*\[Nu]^2) + 
            r^2*(-136425 + 556733*\[Nu] - 43760*\[Nu]^2 + pr^2*r*(-189627 + 
                764303*\[Nu] - 112832*\[Nu]^2) + 60*pr^4*r^2*(-93 + 
                368*\[Nu] + 16*\[Nu]^2)) + L^2*r*(96017 - 360143*\[Nu] - 
              75696*\[Nu]^2 + 12*pr^2*r*(649 - 1720*\[Nu] + 496*\[Nu]^2)))*
           \[Chi]A^2)/(210*r^9) + (pr*\[Delta]*\[Nu]*
           (-24*L^4*(-498 + 313*\[Nu]) + L^2*r*(96017 + 12*pr^2*r*(649 - 
                384*\[Nu]) + 1035*\[Nu]) - r^2*(136425 + pr^2*r*(189627 - 
                141245*\[Nu]) - 41091*\[Nu] + 60*pr^4*r^2*(93 + 4*\[Nu])))*
           \[Chi]A*\[Chi]S)/(105*r^9) - 
         (pr*\[Nu]*(-48*L^4*(249 - 104*\[Nu] + 105*\[Nu]^2) + 
            L^2*r*(-96017 + 21855*\[Nu] + 2148*\[Nu]^2 + 12*pr^2*r*(-649 + 
                1644*\[Nu] + 70*\[Nu]^2)) + r^2*(136425 - 71149*\[Nu] + 
              4964*\[Nu]^2 + 60*pr^4*r^2*(93 + 4*\[Nu]) + pr^2*r*(189627 - 
                276695*\[Nu] + 57432*\[Nu]^2)))*\[Chi]S^2)/(210*r^9))) + 
     SO*(\[Epsilon]^3*((-32*L*pr*(9*L^2 + r*(44 + 9*pr^2*r))*\[Delta]*\[Nu]*
           \[Chi]A)/(15*r^7) + (4*L*pr*\[Nu]*(8*L^2*(-9 + 4*\[Nu]) + 
            r*(-352 + 141*\[Nu] + 2*pr^2*r*(-36 + 31*\[Nu])))*\[Chi]S)/
          (15*r^7)) + \[Epsilon]^5*
        ((L*pr*\[Delta]*\[Nu]*(16*L^4*(549 + 1423*\[Nu]) + 
            L^2*r*(28680 - 81747*\[Nu] + 16*pr^2*r*(-117 + 1421*\[Nu])) + 
            2*r^2*(-128916 - 27673*\[Nu] - 6*pr^2*r*(-642 + 1709*\[Nu]) + 
              2*pr^4*r^2*(-144 + 2617*\[Nu])))*\[Chi]A)/(420*r^9) + 
         (L*pr*\[Nu]*(-8*L^4*(-1098 + 277*\[Nu] + 3626*\[Nu]^2) + 
            L^2*r*(28680 - 60829*\[Nu] + 108514*\[Nu]^2 + 8*pr^2*r*(-234 + 
                8656*\[Nu] + 1463*\[Nu]^2)) + 2*r^2*(-128916 + 88609*\[Nu] + 
              2494*\[Nu]^2 + 2*pr^4*r^2*(-144 + 6211*\[Nu] + 518*\[Nu]^2) + 
              4*pr^2*r*(963 - 3077*\[Nu] + 4760*\[Nu]^2)))*\[Chi]S)/
          (420*r^9)) + \[Epsilon]^6*
        ((-2*L*pr^2*(105*L^2 + r*(310 + 301*pr^2*r))*\[Delta]*\[Nu]*\[Chi]A)/
          (7*r^8) + (2*L*pr^2*(105*L^2 + r*(310 + 301*pr^2*r))*\[Nu]*
           (-1 + 2*\[Nu])*\[Chi]S)/(7*r^8) + flagTail*
          ((Pi*pr*(-30870*L^6 + 30870*L^4*r*(3 + pr^2*r) + 2*L^2*r^2*(
                -139320 + 154380*pr^2*r + 78793*pr^4*r^2) + r^3*(217620 + 
                465420*pr^2*r + 217603*pr^4*r^2 + 92610*pr^6*r^3))*\[Delta]*
             \[Nu]*\[Chi]A)/(675*r^10) + (Pi*pr*\[Nu]*
             (-90*L^6*(686 + 649*\[Nu]) + 90*L^4*r*(3 + pr^2*r)*(686 + 
                649*\[Nu]) + 2*L^2*r^2*(2160*(-129 + 121*\[Nu]) + 
                30*pr^2*r*(10292 + 9727*\[Nu]) + pr^4*r^2*(157586 + 
                  144057*\[Nu])) + r^3*(435240 - 691380*\[Nu] + 270*pr^6*r^3*
                 (686 + 649*\[Nu]) - 120*pr^2*r*(-7757 + 10506*\[Nu]) + 
                pr^4*r^2*(435206 + 403983*\[Nu])))*\[Chi]S)/(1350*r^10)))) + 
     \[Epsilon]^6*((flagTail*pr*\[Nu]*(L^2*(62660418 - 113967840*EulerGamma + 
            37279200*Pi^2 + 976636080*pr^2*r + 942823224*pr^4*r^2 + 
            662595360*Log[2] - 29520906240*pr^2*r*Log[2] + 312752871424*pr^4*
             r^2*Log[2] - 884554020*Log[3] + 17691080400*pr^2*r*Log[3] - 
            91020608658*pr^4*r^2*Log[3] - 73144531250*pr^4*r^2*Log[5]) + 
          r*(4593918 - 1804655142*pr^2*r - 3758925408*pr^4*r^2 + 
            359520*EulerGamma*(413 + 703*pr^2*r) - 117600*Pi^2*
             (413 + 703*pr^2*r) - 593567520*Log[2] + 58004117920*pr^2*r*
             Log[2] - 737028655104*pr^4*r^2*Log[2] + 884554020*Log[3] - 
            33907904100*pr^2*r*Log[3] + 200602109169*pr^4*r^2*Log[3] + 
            182861328125*pr^4*r^2*Log[5]) + 539280*(317*L^2 - 
            r*(413 + 703*pr^2*r))*Log[r]))/(330750*r^8) + 
       (pr*\[Nu]*(-900*L^8*(-64948 + 178668*\[Nu] + 352845*\[Nu]^2 + 
            239349*\[Nu]^3) - 225*L^6*r*(-5246373 + 15930903*\[Nu] + 
            10170659*\[Nu]^2 - 2711680*\[Nu]^3 + 2*pr^2*r*
             (-248981 + 227511*\[Nu] + 1052289*\[Nu]^2 + 1174578*\[Nu]^3)) + 
          3*L^4*r^2*(-3075491833 + 25*(-13517149 + 4602906*Pi^2)*\[Nu] + 
            875931675*\[Nu]^2 - 746247900*\[Nu]^3 + 300*pr^4*r^2*
             (-16314 + 535774*\[Nu] + 825469*\[Nu]^2 + 34697*\[Nu]^3) - 
            75*pr^2*r*(1736587 - 35658833*\[Nu] - 11682157*\[Nu]^2 + 
              2222400*\[Nu]^3)) + L^2*r^3*(16924958492 - 
            119925*(-129238 + 2079*Pi^2)*\[Nu] - 5035306500*\[Nu]^2 + 
            2368641600*\[Nu]^3 + 450*pr^6*r^3*(230600 + 755015*\[Nu] + 
              1016303*\[Nu]^2 + 205210*\[Nu]^3) - 45*pr^4*r^2*
             (-40018759 - 152321395*\[Nu] - 71820895*\[Nu]^2 + 
              38470240*\[Nu]^3) - 3*pr^2*r*(-8508858414 + 25*(-345530410 + 
                7415793*Pi^2)*\[Nu] + 2840398950*\[Nu]^2 + 411806200*\[Nu]^
                3)) + r^4*(-313156972 + 25*(-967955966 + 5540535*Pi^2)*
             \[Nu] + 1448415900*\[Nu]^2 - 528354000*\[Nu]^3 + 
            900*pr^8*r^4*(30034 + 96591*\[Nu] + 137493*\[Nu]^2 + 
              33708*\[Nu]^3) - 225*pr^6*r^3*(-1629369 - 8977187*\[Nu] - 
              4638091*\[Nu]^2 + 3066992*\[Nu]^3) - 3*pr^4*r^2*
             (-2907765367 + 175*(-17557025 + 438372*Pi^2)*\[Nu] + 
              788417625*\[Nu]^2 + 63942700*\[Nu]^3) + 
            2*pr^2*r*(-6499648016 - 75*(21154117 + 3665277*Pi^2)*\[Nu] + 
              1521061350*\[Nu]^2 + 866592600*\[Nu]^3)) + 
          6779520*r^2*(171*L^4 - 4*L^2*r*(77 + 72*pr^2*r) + 
            r^2*(233 + 223*pr^2*r - 144*pr^4*r^2))*Log[r]))/(6237000*r^11))


F\[Phi]EOB = -1/225*(flagTail*Pi*(750*L^2 + r*(5010 + 15390*pr^2*r - 
           49*pr^6*r^3))*\[Epsilon]^3*\[Nu])/r^6 + 
     (80*L^3*\[Nu] - 8*L*r*(22 + 29*pr^2*r)*\[Nu])/(15*r^5) + 
     (L*\[Epsilon]^2*\[Nu]*(-6*L^4*(93 + 4*\[Nu]) + 
        L^2*r*(-3833 - 484*\[Nu] + 12*pr^2*r*(30 + 83*\[Nu])) + 
        r^2*(6213 + 1684*\[Nu] + 12*pr^4*r^2*(29 + 55*\[Nu]) + 
          pr^2*r*(15563 + 8324*\[Nu]))))/(105*r^7) + 
     (L*\[Epsilon]^4*\[Nu]*(18*L^6*(1058 + 2059*\[Nu] + 258*\[Nu]^2) - 
        9*L^4*r*(-28869 - 13051*\[Nu] + 16912*\[Nu]^2 + 
          6*pr^2*r*(-1021 + 2296*\[Nu] + 2801*\[Nu]^2)) - 
        3*L^2*r^2*(-78397 - 88203*\[Nu] - 93300*\[Nu]^2 + 
          36*pr^4*r^2*(583 - 397*\[Nu] + 750*\[Nu]^2) + 
          6*pr^2*r*(30166 + 47051*\[Nu] + 16844*\[Nu]^2)) - 
        r^3*(18*pr^6*r^3*(43 - 479*\[Nu] + 1159*\[Nu]^2) + 
          9*pr^4*r^2*(21249 + 79681*\[Nu] + 21128*\[Nu]^2) + 
          4*(-8294 + 174663*\[Nu] + 37620*\[Nu]^2) + 
          3*pr^2*r*(192199 + 1987011*\[Nu] + 147540*\[Nu]^2))))/(5670*r^9) + 
     \[Epsilon]^5*((8*L*pr*(31212*L^4 + L^2*r*(17422 - 45261*pr^2*r) + 
          2*r^2*(12049 - 6160*pr^2*r + 351*pr^4*r^2))*\[Nu]^2)/(1575*r^8) + 
       (flagTail*Pi*\[Nu]*(63000*L^4*(1 + \[Nu]) - 180*L^2*r*
           (-24949 + 762*\[Nu] + 700*pr^2*r*(1 + \[Nu])) + 
          r^2*(-146*pr^6*r^3*(-151 + 30*\[Nu]) + 180*(-6817 + 24100*\[Nu]) + 
            360*pr^2*r*(-2656 + 103379*\[Nu]) + 15*pr^4*r^2*
             (-267293 + 1382300*\[Nu]))))/(37800*r^8)) + 
     SO^2*(\[Epsilon]^4*((4*(15*L^3 - L*r*(49 + 75*pr^2*r))*\[Delta]*
           \[Kappa]A*\[Nu])/(5*r^7) + (4*(-15*L^3 + L*r*(49 + 75*pr^2*r))*
           \[Kappa]S*\[Nu]*(-1 + 2*\[Nu]))/(5*r^7) + 
         (L*\[Nu]*(L^2*(-29 + 80*\[Nu]) + r*(-233 + 944*\[Nu] + 
              4*pr^2*r*(-187 + 784*\[Nu])))*\[Chi]A^2)/(15*r^7) - 
         (2*(29*L^3 + L*r*(233 + 748*pr^2*r))*\[Delta]*\[Nu]*\[Chi]A*\[Chi]S)/
          (15*r^7) - (\[Nu]*(L^3*(29 - 36*\[Nu]) + L*r*(233 + 12*\[Nu] + 
              4*pr^2*r*(187 + 36*\[Nu])))*\[Chi]S^2)/(15*r^7)) + 
       \[Epsilon]^6*((L*\[Delta]*\[Kappa]A*\[Nu]*
           (2*L^2*(-6826 - 6984*\[Nu] + 45*pr^2*r*(13 + 54*\[Nu])) + 
            r*(20053 + 45132*\[Nu] + 60*pr^4*r^2*(-131 + 137*\[Nu]) + 
              20*pr^2*r*(2477 + 8214*\[Nu]))))/(210*r^8) + 
         (L*\[Kappa]S*\[Nu]*(r*(20053 + 5026*\[Nu] - 47088*\[Nu]^2 + 
              4*pr^2*r*(12385 + 16300*\[Nu] - 59298*\[Nu]^2) - 
              60*pr^4*r^2*(131 - 399*\[Nu] + 114*\[Nu]^2)) - 
            2*L^2*(6826 - 6668*\[Nu] - 7332*\[Nu]^2 + 45*pr^2*r*(-13 - 
                28*\[Nu] + 188*\[Nu]^2))))/(210*r^8) - 
         (L*\[Nu]*(12*L^4*(-93 + 368*\[Nu] + 16*\[Nu]^2) + 
            L^2*r*(-33371 + 133493*\[Nu] - 16752*\[Nu]^2 + 36*pr^2*r*(-235 + 
                528*\[Nu] + 648*\[Nu]^2)) + r^2*(21495 - 103987*\[Nu] + 
              60016*\[Nu]^2 + 48*pr^4*r^2*(-76 + 459*\[Nu] + 380*\[Nu]^2) + 
              pr^2*r*(82625 - 398701*\[Nu] + 406832*\[Nu]^2)))*\[Chi]A^2)/
          (210*r^9) + (L*\[Delta]*\[Nu]*(12*L^4*(93 + 4*\[Nu]) + 
            L^2*r*(33371 - 28275*\[Nu] + 36*pr^2*r*(235 + 342*\[Nu])) + 
            r^2*(-21495 + 71165*\[Nu] + 192*pr^4*r^2*(19 + 40*\[Nu]) + 
              pr^2*r*(-82625 + 246323*\[Nu])))*\[Chi]A*\[Chi]S)/(105*r^9) + 
         (L*\[Nu]*(12*L^4*(93 + 4*\[Nu]) + L^2*r*(33371 - 56541*\[Nu] + 
              8316*\[Nu]^2 + 36*pr^2*r*(235 + 272*\[Nu] - 140*\[Nu]^2)) + 
            r^2*(-21495 + 124323*\[Nu] - 30884*\[Nu]^2 + pr^2*r*(-82625 + 
                424445*\[Nu] - 73164*\[Nu]^2) + 24*pr^4*r^2*(152 + 
                950*\[Nu] + 35*\[Nu]^2)))*\[Chi]S^2)/(210*r^9))) + 
     SO*(\[Epsilon]^3*((4*(18*L^4 + L^2*r*(125 + 18*pr^2*r) + 
            3*r^2*(9 + 49*pr^2*r))*\[Delta]*\[Nu]*\[Chi]A)/(15*r^7) + 
         (4*\[Nu]*(-2*L^4*(-9 + 8*\[Nu]) + r^2*(27 + pr^2*r*(147 - 
                146*\[Nu]) - 38*\[Nu] + 2*pr^4*r^2*\[Nu]) + 
            L^2*r*(125 - 70*\[Nu] + 2*pr^2*r*(9 + 8*\[Nu])))*\[Chi]S)/
          (15*r^7)) + \[Epsilon]^5*
        (-1/210*(\[Delta]*\[Nu]*(2*L^6*(-36 + 659*\[Nu]) + 
             L^4*r*(11484 - 11591*\[Nu] + 324*pr^2*r*(14 + 27*\[Nu])) + 
             r^3*(-38*pr^6*r^3*\[Nu] - 8*(1089 + 179*\[Nu]) + 3*pr^2*r*
                (6548 + 30311*\[Nu]) + 3*pr^4*r^2*(-2220 + 35243*\[Nu])) + 
             L^2*r^2*(45852 + 38179*\[Nu] + 18*pr^4*r^2*(-24 + 119*\[Nu]) + 
               pr^2*r*(15684 + 67393*\[Nu])))*\[Chi]A)/r^9 - 
         (\[Nu]*(L^6*(-72 + 3010*\[Nu] + 200*\[Nu]^2) + 
            2*r^3*(-4356 + 1892*\[Nu] + 776*\[Nu]^2 + pr^6*r^3*\[Nu]*(191 + 
                118*\[Nu]) + pr^4*r^2*(-3330 + 85195*\[Nu] - 51543*\[Nu]^2) + 
              pr^2*r*(9822 + 66277*\[Nu] - 44387*\[Nu]^2)) - 
            2*L^4*r*(-5742 + 13711*\[Nu] - 6039*\[Nu]^2 + 324*pr^2*r*(-7 + 
                11*\[Nu] + 23*\[Nu]^2)) + L^2*r^2*(45852 + 27572*\[Nu] - 
              29818*\[Nu]^2 + 3*pr^2*r*(5228 + 36591*\[Nu] - 24754*\[Nu]^2) + 
              6*pr^4*r^2*(-72 + 2259*\[Nu] + 742*\[Nu]^2)))*\[Chi]S)/
          (210*r^9)) + \[Epsilon]^6*
        ((4*pr*(285*L^4 - 3*L^2*r*(-94 + 55*pr^2*r) + 
            r^2*(21 + 72*pr^2*r + 40*pr^4*r^2))*\[Delta]*\[Nu]*\[Chi]A)/
          (35*r^8) - (4*pr*(285*L^4 - 3*L^2*r*(-94 + 55*pr^2*r) + 
            r^2*(21 + 72*pr^2*r + 40*pr^4*r^2))*\[Nu]*(-1 + 2*\[Nu])*\[Chi]S)/
          (35*r^8) + flagTail*((2*Pi*(-15435*L^7 + 15435*L^5*r*(1 + pr^2*r) + 
              15435*L^3*pr^2*r^3*(6 + 5*pr^2*r) + L*r^3*(45450 + 
                139320*pr^2*r + 77145*pr^4*r^2 + 44687*pr^6*r^3))*\[Delta]*
             \[Nu]*\[Chi]A)/(675*r^10) + (L*Pi*\[Nu]*
             (-45*L^6*(686 + 649*\[Nu]) + 45*L^4*r*(1 + pr^2*r)*(686 + 
                649*\[Nu]) + 45*L^2*pr^2*r^3*(6 + 5*pr^2*r)*(686 + 
                649*\[Nu]) + r^3*(90900 - 71010*\[Nu] - 2160*pr^2*r*
                 (-129 + 121*\[Nu]) + 15*pr^4*r^2*(10286 + 9751*\[Nu]) + 
                pr^6*r^3*(89374 + 89583*\[Nu])))*\[Chi]S)/(675*r^10)))) + 
     \[Epsilon]^6*((flagTail*L*\[Nu]*(3*L^2*(2697337 + 5812240*EulerGamma - 
            1901200*Pi^2 - 37330160*Log[2] + 49141890*Log[3]) + 
          r*(25535157 - 89853333*pr^2*r - 488318040*pr^4*r^2 - 
            471411612*pr^6*r^3 - 179760*EulerGamma*(1 + 71*pr^2*r) + 
            58800*Pi^2*(1 + 71*pr^2*r) + 146504400*Log[2] + 
            116664240*pr^2*r*Log[2] + 14760453120*pr^4*r^2*Log[2] - 
            156376435712*pr^6*r^3*Log[2] - 147425670*Log[3] - 
            147425670*pr^2*r*Log[3] - 8845540200*pr^4*r^2*Log[3] + 
            45510304329*pr^6*r^3*Log[3] + 36572265625*pr^6*r^3*Log[5]) - 
          269640*(97*L^2 - r*(1 + 71*pr^2*r))*Log[r]))/(165375*r^8) + 
       (L*\[Nu]*(-450*L^8*(30034 + 96591*\[Nu] + 137493*\[Nu]^2 + 
            33708*\[Nu]^3) + 225*L^6*r*(-980417 - 2276815*\[Nu] - 
            784735*\[Nu]^2 + 1633172*\[Nu]^3 + 4*pr^2*r*(-94982 + 
              82077*\[Nu] + 215352*\[Nu]^2 + 205641*\[Nu]^3)) + 
          3*L^4*r^2*(-781289023 + 25*(-43372039 + 767151*Pi^2)*\[Nu] + 
            722217825*\[Nu]^2 - 247891500*\[Nu]^3 + 450*pr^4*r^2*
             (-62971 + 140231*\[Nu] + 442425*\[Nu]^2 + 413998*\[Nu]^3) + 
            75*pr^2*r*(-1299933 + 10305311*\[Nu] + 11856847*\[Nu]^2 + 
              2297668*\[Nu]^3)) + L^2*r^3*(900*pr^6*r^3*(136450 - 
              149410*\[Nu] - 275497*\[Nu]^2 + 100135*\[Nu]^3) + 
            225*pr^4*r^2*(7472203 + 1277071*\[Nu] + 8225939*\[Nu]^2 + 
              2455644*\[Nu]^3) - 18*pr^2*r*(-890506199 + 275*(-2919463 + 
                92988*Pi^2)*\[Nu] - 225199425*\[Nu]^2 + 40233900*\[Nu]^3) + 
            10*(-284687488 + 15*(-11546167 + 1534302*Pi^2)*\[Nu] - 
              255988890*\[Nu]^2 + 43794000*\[Nu]^3)) + 
          r^4*(3*pr^4*r^2*(-989643623 + 25*(29305189 + 2045736*Pi^2)*\[Nu] + 
              1528454925*\[Nu]^2 - 51998700*\[Nu]^3) + 900*pr^8*r^4*
             (-10181 - 39439*\[Nu] - 26926*\[Nu]^2 + 15373*\[Nu]^3) + 
            45*pr^6*r^3*(-2474419 + 4183945*\[Nu] + 14729025*\[Nu]^2 + 
              3001420*\[Nu]^3) - 5*(133552196 + 5*(-326935222 + 
                19008297*Pi^2)*\[Nu] - 84294180*\[Nu]^2 + 10060560*\[Nu]^3) + 
            pr^2*r*(-8758541524 - 225*(-156865186 + 4176711*Pi^2)*\[Nu] + 
              8786758500*\[Nu]^2 + 304556400*\[Nu]^3)) + 
          6779520*r^2*(36*L^4 + L^2*r*(25 - 243*pr^2*r) + 
            r^2*(35 + 136*pr^2*r + 36*pr^4*r^2))*Log[r]))/(6237000*r^11))



(* ::Subsubsection::Closed:: *)
(*Keplerian parametrization*)


FrKep = (-2*e*x^(9/2)*\[Nu]*(1 + e*Cos[\[Zeta]])^3*(48 + 41*e^2 + 
        206*e*Cos[\[Zeta]] + 117*e^2*Cos[2*\[Zeta]])*Sin[\[Zeta]])/
      (15*(1 - e^2)^(9/2)) - (e*flagTail*Pi*x^6*\[Epsilon]^3*\[Nu]*
       (1 + e*Cos[\[Zeta]])^4*(18432 + 9376*e^2 + 15*e^4 + 
        16*e*(2304 + 5*e^2)*Cos[\[Zeta]] - 4*e^2*(-2264 + 5*e^2)*
         Cos[2*\[Zeta]] - 80*e^3*Cos[3*\[Zeta]] + 5*e^4*Cos[4*\[Zeta]])*
       Sin[\[Zeta]])/(720*(1 - e^2)^6) - (e*x^(11/2)*\[Epsilon]^2*\[Nu]*
       (1 + e*Cos[\[Zeta]])^3*(-12664 - 30114*e^2 - 19017*e^4 - 8736*\[Nu] + 
        9900*e^2*\[Nu] + 5160*e^4*\[Nu] + 2*e*(-2*(853 + 1654*\[Nu]) + 
          e^2*(-39677 + 16864*\[Nu]))*Cos[\[Zeta]] + 
        2*e^2*(25901 + 10166*\[Nu] + 18*e^2*(-1283 + 331*\[Nu]))*
         Cos[2*\[Zeta]] + 26870*e^3*Cos[3*\[Zeta]] + 11640*e^3*\[Nu]*
         Cos[3*\[Zeta]] + 285*e^4*Cos[4*\[Zeta]] + 180*e^4*\[Nu]*
         Cos[4*\[Zeta]])*Sin[\[Zeta]])/(420*(1 - e^2)^(11/2)) - 
     (e*SO*x^6*\[Epsilon]^3*\[Nu]*(1 + e*Cos[\[Zeta]])^3*
       (2*\[Delta]*\[Chi]A*(188 + 1378*e^2 + 318*e^4 + e*(2124 + 2171*e^2)*
           Cos[\[Zeta]] + 2*e^2*(1039 + 387*e^2)*Cos[2*\[Zeta]] + 
          441*e^3*Cos[3*\[Zeta]]) + \[Chi]S*(376 + 2756*e^2 + 636*e^4 - 
          32*\[Nu] - 1172*e^2*\[Nu] - 325*e^4*\[Nu] + 
          2*e*(2124 + e^2*(2171 - 1035*\[Nu]) - 820*\[Nu])*Cos[\[Zeta]] + 
          2*e^2*(2078 + e^2*(774 - 383*\[Nu]) - 884*\[Nu])*Cos[2*\[Zeta]] + 
          882*e^3*Cos[3*\[Zeta]] - 338*e^3*\[Nu]*Cos[3*\[Zeta]] + 
          15*e^4*\[Nu]*Cos[4*\[Zeta]]))*Sin[\[Zeta]])/(15*(1 - e^2)^6) - 
     (e*SO^2*x^(13/2)*\[Epsilon]^4*\[Nu]*(1 + e*Cos[\[Zeta]])^3*
       (-2*\[Delta]*\[Chi]A*\[Chi]S*(1104 + 14788*e^2 + 3449*e^4 + 
          2*e*(10156 + 13029*e^2)*Cos[\[Zeta]] + 44*e^2*(667 + 209*e^2)*
           Cos[2*\[Zeta]] + 13614*e^3*Cos[3*\[Zeta]] + 
          2099*e^4*Cos[4*\[Zeta]]) + \[Chi]S^2*(-1104 - 14788*e^2 - 
          3449*e^4 - 192*\[Nu] - 144*e^2*\[Nu] + 36*e^4*\[Nu] - 
          2*e*(10156 + 432*\[Nu] + 3*e^2*(4343 + 36*\[Nu]))*Cos[\[Zeta]] - 
          4*e^2*(7337 + 324*\[Nu] + e^2*(2299 + 36*\[Nu]))*Cos[2*\[Zeta]] - 
          13614*e^3*Cos[3*\[Zeta]] - 840*e^3*\[Nu]*Cos[3*\[Zeta]] - 
          2099*e^4*Cos[4*\[Zeta]] - 180*e^4*\[Nu]*Cos[4*\[Zeta]]) + 
        \[Chi]A^2*(-1104 - 14788*e^2 - 3449*e^4 + 4608*\[Nu] + 
          59296*e^2*\[Nu] + 13760*e^4*\[Nu] + 2*e*(-10156 + 41056*\[Nu] + 
            3*e^2*(-4343 + 17408*\[Nu]))*Cos[\[Zeta]] + 
          4*e^2*(-7337 + 29672*\[Nu] + e^2*(-2299 + 9232*\[Nu]))*
           Cos[2*\[Zeta]] - 13614*e^3*Cos[3*\[Zeta]] + 55296*e^3*\[Nu]*
           Cos[3*\[Zeta]] - 2099*e^4*Cos[4*\[Zeta]] + 8576*e^4*\[Nu]*
           Cos[4*\[Zeta]]) - 8*e*\[Delta]*\[Kappa]A*
         (19*(66 + 61*e^2)*Cos[\[Zeta]] + e*(491 + 168*e^2 + 
            (1861 + 531*e^2)*Cos[2*\[Zeta]] + 773*e*Cos[3*\[Zeta]] + 
            135*e^2*Cos[4*\[Zeta]])) + 8*e*\[Kappa]S*(-1 + 2*\[Nu])*
         (19*(66 + 61*e^2)*Cos[\[Zeta]] + e*(491 + 168*e^2 + 
            (1861 + 531*e^2)*Cos[2*\[Zeta]] + 773*e*Cos[3*\[Zeta]] + 
            135*e^2*Cos[4*\[Zeta]])))*Sin[\[Zeta]])/(120*(1 - e^2)^(13/2)) + 
     (e*x^(13/2)*\[Epsilon]^4*\[Nu]*(1 + e*Cos[\[Zeta]])^3*
       (8772160 - 34041948*e^2 - 37875774*e^4 - 9411426*e^6 - 9715104*\[Nu] - 
        9560652*e^2*\[Nu] + 14503710*e^4*\[Nu] + 5848902*e^6*\[Nu] - 
        1330560*\[Nu]^2 + 13839276*e^2*\[Nu]^2 + 7324032*e^4*\[Nu]^2 - 
        157860*e^6*\[Nu]^2 + 12*e*(3*e^4*(-958308 + 1040059*\[Nu] + 
            18106*\[Nu]^2) + 6*(342115 - 156657*\[Nu] + 93033*\[Nu]^2) + 
          e^2*(-6092397 + 1152301*\[Nu] + 2166304*\[Nu]^2))*Cos[\[Zeta]] - 
        3*e^2*(3*e^4*(2083482 - 1475627*\[Nu] + 43976*\[Nu]^2) - 
          8*e^2*(1145996 + 1114224*\[Nu] + 192147*\[Nu]^2) - 
          4*(-834069 + 3566459*\[Nu] + 1295357*\[Nu]^2))*Cos[2*\[Zeta]] + 
        27216*(1 - e^2)^(3/2)*(-5 + 2*\[Nu])*(48 + 41*e^2 + 
          206*e*Cos[\[Zeta]] + 117*e^2*Cos[2*\[Zeta]]) - 
        24048788*e^3*Cos[3*\[Zeta]] + 27541206*e^5*Cos[3*\[Zeta]] + 
        43230372*e^3*\[Nu]*Cos[3*\[Zeta]] + 11425914*e^5*\[Nu]*
         Cos[3*\[Zeta]] + 8281392*e^3*\[Nu]^2*Cos[3*\[Zeta]] - 
        689904*e^5*\[Nu]^2*Cos[3*\[Zeta]] - 5655810*e^4*Cos[4*\[Zeta]] + 
        194670*e^6*Cos[4*\[Zeta]] + 11178978*e^4*\[Nu]*Cos[4*\[Zeta]] + 
        413190*e^6*\[Nu]*Cos[4*\[Zeta]] + 1536360*e^4*\[Nu]^2*
         Cos[4*\[Zeta]] + 151920*e^6*\[Nu]^2*Cos[4*\[Zeta]] + 
        184194*e^5*Cos[5*\[Zeta]] + 890658*e^5*\[Nu]*Cos[5*\[Zeta]] + 
        209808*e^5*\[Nu]^2*Cos[5*\[Zeta]] - 24570*e^6*Cos[6*\[Zeta]] + 
        48825*e^6*\[Nu]*Cos[6*\[Zeta]] + 23940*e^6*\[Nu]^2*Cos[6*\[Zeta]])*
       Sin[\[Zeta]])/(45360*(1 - e^2)^(13/2)) + 
     (e*SO*x^7*\[Epsilon]^5*\[Nu]*(1 + e*Cos[\[Zeta]])^3*
       ((1 - e^2)^(3/2)*(-16128*\[Delta]*(-3 + \[Nu])*\[Chi]A*
           (48 + 41*e^2 + 206*e*Cos[\[Zeta]] + 117*e^2*Cos[2*\[Zeta]]) + 
          8064*(6 - 8*\[Nu] + \[Nu]^2)*\[Chi]S*(48 + 41*e^2 + 
            206*e*Cos[\[Zeta]] + 117*e^2*Cos[2*\[Zeta]])) + 
        \[Delta]*\[Chi]A*(-1740992 - 1320960*e^2 + 23731272*e^4 + 
          4760208*e^6 + 1724352*\[Nu] + 1587168*e^2*\[Nu] - 
          4136340*e^4*\[Nu] - 602358*e^6*\[Nu] - 
          4*e*(284*(23344 - 5651*\[Nu]) + 12*e^4*(-636835 + 124313*\[Nu]) + 
            e^2*(-6009928 + 1432493*\[Nu]))*Cos[\[Zeta]] - 
          e^2*(39338176 - 510128*\[Nu] + 72*e^2*(-253048 + 111237*\[Nu]) + 
            3*e^4*(-3515688 + 439925*\[Nu]))*Cos[2*\[Zeta]] - 
          16828256*e^3*Cos[3*\[Zeta]] + 1651488*e^5*Cos[3*\[Zeta]] - 
          2654772*e^3*\[Nu]*Cos[3*\[Zeta]] - 2757981*e^5*\[Nu]*
           Cos[3*\[Zeta]] - 1796232*e^4*Cos[4*\[Zeta]] + 
          2160*e^6*Cos[4*\[Zeta]] - 404076*e^4*\[Nu]*Cos[4*\[Zeta]] + 
          26730*e^6*\[Nu]*Cos[4*\[Zeta]] + 159120*e^5*Cos[5*\[Zeta]] + 
          74853*e^5*\[Nu]*Cos[5*\[Zeta]] + 7560*e^6*Cos[6*\[Zeta]] + 
          7875*e^6*\[Nu]*Cos[6*\[Zeta]]) + \[Chi]S*(-1740992 - 1320960*e^2 + 
          23731272*e^4 + 4760208*e^6 + 4939456*\[Nu] + 11692800*e^2*\[Nu] - 
          12866940*e^4*\[Nu] - 2784486*e^6*\[Nu] - 142464*\[Nu]^2 + 
          3302208*e^2*\[Nu]^2 + 3128496*e^4*\[Nu]^2 + 177480*e^6*\[Nu]^2 + 
          4*e*(-6629696 + 8880812*\[Nu] + 302536*\[Nu]^2 + 
            6*e^4*(1273670 - 815161*\[Nu] + 101607*\[Nu]^2) + 
            e^2*(6009928 - 334783*\[Nu] + 2107306*\[Nu]^2))*Cos[\[Zeta]] + 
          e^2*(3*e^4*(3515688 - 1954357*\[Nu] + 110004*\[Nu]^2) + 
            24*e^2*(759144 - 424355*\[Nu] + 187698*\[Nu]^2) + 
            16*(-2458636 + 2217277*\[Nu] + 219086*\[Nu]^2))*Cos[2*\[Zeta]] - 
          16828256*e^3*Cos[3*\[Zeta]] + 1651488*e^5*Cos[3*\[Zeta]] + 
          9788836*e^3*\[Nu]*Cos[3*\[Zeta]] - 3543063*e^5*\[Nu]*
           Cos[3*\[Zeta]] + 1839816*e^3*\[Nu]^2*Cos[3*\[Zeta]] + 
          648330*e^5*\[Nu]^2*Cos[3*\[Zeta]] - 1796232*e^4*Cos[4*\[Zeta]] + 
          2160*e^6*Cos[4*\[Zeta]] + 226092*e^4*\[Nu]*Cos[4*\[Zeta]] - 
          55710*e^6*\[Nu]*Cos[4*\[Zeta]] - 314352*e^4*\[Nu]^2*
           Cos[4*\[Zeta]] - 158400*e^6*\[Nu]^2*Cos[4*\[Zeta]] + 
          159120*e^5*Cos[5*\[Zeta]] - 320937*e^5*\[Nu]*Cos[5*\[Zeta]] - 
          261954*e^5*\[Nu]^2*Cos[5*\[Zeta]] + 7560*e^6*Cos[6*\[Zeta]] - 
          34965*e^6*\[Nu]*Cos[6*\[Zeta]] - 28980*e^6*\[Nu]^2*Cos[6*\[Zeta]]))*
       Sin[\[Zeta]])/(10080*(1 - e^2)^7) - 
     (e*SO^2*x^(15/2)*\[Epsilon]^6*\[Nu]*(1 + e*Cos[\[Zeta]])^3*
       ((1 - e^2)^(3/2)*(-2016*\[Delta]*\[Kappa]A*(-14 + 5*\[Nu])*
           (48 + 41*e^2 + 206*e*Cos[\[Zeta]] + 117*e^2*Cos[2*\[Zeta]]) + 
          2016*\[Kappa]S*(14 - 33*\[Nu] + 6*\[Nu]^2)*(48 + 41*e^2 + 
            206*e*Cos[\[Zeta]] + 117*e^2*Cos[2*\[Zeta]]) + 
          4032*(11 - 46*\[Nu] + 6*\[Nu]^2)*\[Chi]A^2*(48 + 41*e^2 + 
            206*e*Cos[\[Zeta]] + 117*e^2*Cos[2*\[Zeta]]) - 
          8064*\[Delta]*(-11 + 9*\[Nu])*\[Chi]A*\[Chi]S*(48 + 41*e^2 + 
            206*e*Cos[\[Zeta]] + 117*e^2*Cos[2*\[Zeta]]) + 
          4032*(11 - 16*\[Nu] + 4*\[Nu]^2)*\[Chi]S^2*(48 + 41*e^2 + 
            206*e*Cos[\[Zeta]] + 117*e^2*Cos[2*\[Zeta]])) + 
        \[Delta]*\[Kappa]A*(-1791360 - 8894976*e^2 + 1479858*e^4 + 
          1356966*e^6 + 319872*\[Nu] + 1950704*e^2*\[Nu] + 
          1673896*e^4*\[Nu] - 208824*e^6*\[Nu] - 
          4*e*(e^2*(1844343 - 1774960*\[Nu]) + 72*(63097 - 16475*\[Nu]) + 
            e^4*(-2039211 + 217132*\[Nu]))*Cos[\[Zeta]] - 
          e^2*(22678512 - 8154640*\[Nu] + 261*e^4*(-15371 + 2784*\[Nu]) - 
            8*e^2*(639453 + 439102*\[Nu]))*Cos[2*\[Zeta]] - 
          8457636*e^3*Cos[3*\[Zeta]] + 4621746*e^5*Cos[3*\[Zeta]] + 
          6494528*e^3*\[Nu]*Cos[3*\[Zeta]] - 458768*e^5*\[Nu]*
           Cos[3*\[Zeta]] - 826506*e^4*Cos[4*\[Zeta]] + 
          1067130*e^6*Cos[4*\[Zeta]] + 2951784*e^4*\[Nu]*Cos[4*\[Zeta]] - 
          183960*e^6*\[Nu]*Cos[4*\[Zeta]] + 81954*e^5*Cos[5*\[Zeta]] + 
          427392*e^5*\[Nu]*Cos[5*\[Zeta]] + 13545*e^6*Cos[6*\[Zeta]] - 
          5040*e^6*\[Nu]*Cos[6*\[Zeta]]) + 4*\[Delta]*\[Chi]A*\[Chi]S*
         (-1036656 + 680748*e^2 + 13676754*e^4 + 2962173*e^6 + 
          1124256*\[Nu] + 321328*e^2*\[Nu] - 4811540*e^4*\[Nu] - 
          991031*e^6*\[Nu] - 2*e*(3607716 - 2593888*\[Nu] + 
            3*e^4*(-3473263 + 1330893*\[Nu]) + e^2*(-7883454 + 
              2419624*\[Nu]))*Cos[\[Zeta]] - e^2*(14823732 - 3840728*\[Nu] + 
            16*e^2*(-1071165 + 421522*\[Nu]) + e^4*(-7179351 + 
              2399842*\[Nu]))*Cos[2*\[Zeta]] - 13313844*e^3*Cos[3*\[Zeta]] + 
          6005685*e^5*Cos[3*\[Zeta]] + 1188384*e^3*\[Nu]*Cos[3*\[Zeta]] - 
          2795403*e^5*\[Nu]*Cos[3*\[Zeta]] - 5394786*e^4*Cos[4*\[Zeta]] + 
          933447*e^6*Cos[4*\[Zeta]] + 702932*e^4*\[Nu]*Cos[4*\[Zeta]] - 
          146765*e^6*\[Nu]*Cos[4*\[Zeta]] - 764031*e^5*Cos[5*\[Zeta]] + 
          143433*e^5*\[Nu]*Cos[5*\[Zeta]] + 2925*e^6*Cos[6*\[Zeta]] + 
          3870*e^6*\[Nu]*Cos[6*\[Zeta]]) + \[Kappa]S*
         (-1791360 - 8894976*e^2 + 1479858*e^4 + 1356966*e^6 + 
          3902592*\[Nu] + 19740656*e^2*\[Nu] - 1285820*e^4*\[Nu] - 
          2922756*e^6*\[Nu] + 32256*\[Nu]^2 - 267808*e^2*\[Nu]^2 - 
          2222048*e^4*\[Nu]^2 + 338448*e^6*\[Nu]^2 + 
          4*e*(e^2*(-1844343 + 5463646*\[Nu] - 1295528*\[Nu]^2) - 
            24*(189291 - 428007*\[Nu] + 11462*\[Nu]^2) + 
            e^4*(2039211 - 4295554*\[Nu] + 356648*\[Nu]^2))*Cos[\[Zeta]] + 
          e^2*(9*e^4*(445759 - 972254*\[Nu] + 145072*\[Nu]^2) - 
            8*e^2*(-639453 + 839804*\[Nu] + 253652*\[Nu]^2) - 
            16*(1417407 - 3344479*\[Nu] + 303374*\[Nu]^2))*Cos[2*\[Zeta]] - 
          8457636*e^3*Cos[3*\[Zeta]] + 4621746*e^5*Cos[3*\[Zeta]] + 
          23409800*e^3*\[Nu]*Cos[3*\[Zeta]] - 9702260*e^5*\[Nu]*
           Cos[3*\[Zeta]] - 7048672*e^3*\[Nu]^2*Cos[3*\[Zeta]] + 
          1020208*e^5*\[Nu]^2*Cos[3*\[Zeta]] - 826506*e^4*Cos[4*\[Zeta]] + 
          1067130*e^6*Cos[4*\[Zeta]] + 4604796*e^4*\[Nu]*Cos[4*\[Zeta]] - 
          2318220*e^6*\[Nu]*Cos[4*\[Zeta]] - 4177920*e^4*\[Nu]^2*
           Cos[4*\[Zeta]] + 274320*e^6*\[Nu]^2*Cos[4*\[Zeta]] + 
          81954*e^5*Cos[5*\[Zeta]] + 263484*e^5*\[Nu]*Cos[5*\[Zeta]] - 
          731088*e^5*\[Nu]^2*Cos[5*\[Zeta]] + 13545*e^6*Cos[6*\[Zeta]] - 
          32130*e^6*\[Nu]*Cos[6*\[Zeta]] - 15120*e^6*\[Nu]^2*
           Cos[6*\[Zeta]]) + 2*\[Chi]A^2*(-1036656 + 680748*e^2 + 
          13676754*e^4 + 2962173*e^6 + 4455072*\[Nu] - 1438520*e^2*\[Nu] - 
          55640318*e^4*\[Nu] - 12127235*e^6*\[Nu] - 725760*\[Nu]^2 - 
          86368*e^2*\[Nu]^2 + 7751072*e^4*\[Nu]^2 + 1378448*e^6*\[Nu]^2 + 
          2*e*(-4*(901929 - 3862522*\[Nu] + 330088*\[Nu]^2) + 
            3*e^4*(3473263 - 14329233*\[Nu] + 2112224*\[Nu]^2) + 
            e^2*(7883454 - 31541254*\[Nu] + 5492608*\[Nu]^2))*Cos[\[Zeta]] + 
          e^2*(4*(-3705933 + 15078608*\[Nu] + 671176*\[Nu]^2) + 
            16*e^2*(1071165 - 4481041*\[Nu] + 1074196*\[Nu]^2) + 
            e^4*(7179351 - 29571772*\[Nu] + 3521368*\[Nu]^2))*
           Cos[2*\[Zeta]] - 13313844*e^3*Cos[3*\[Zeta]] + 
          6005685*e^5*Cos[3*\[Zeta]] + 52830204*e^3*\[Nu]*Cos[3*\[Zeta]] - 
          25965417*e^5*\[Nu]*Cos[3*\[Zeta]] + 5379456*e^3*\[Nu]^2*
           Cos[3*\[Zeta]] + 7903200*e^5*\[Nu]^2*Cos[3*\[Zeta]] - 
          5394786*e^4*Cos[4*\[Zeta]] + 933447*e^6*Cos[4*\[Zeta]] + 
          21475214*e^4*\[Nu]*Cos[4*\[Zeta]] - 3953633*e^6*\[Nu]*
           Cos[4*\[Zeta]] + 2064928*e^4*\[Nu]^2*Cos[4*\[Zeta]] + 
          782000*e^6*\[Nu]^2*Cos[4*\[Zeta]] - 764031*e^5*Cos[5*\[Zeta]] + 
          3114927*e^5*\[Nu]*Cos[5*\[Zeta]] + 251616*e^5*\[Nu]^2*
           Cos[5*\[Zeta]] + 2925*e^6*Cos[6*\[Zeta]] + 5400*e^6*\[Nu]*
           Cos[6*\[Zeta]] - 5400*e^6*\[Nu]^2*Cos[6*\[Zeta]]) - 
        2*\[Chi]S^2*(1036656 - 680748*e^2 - 13676754*e^4 - 2962173*e^6 - 
          1940064*\[Nu] + 641816*e^2*\[Nu] + 8689778*e^4*\[Nu] + 
          1703519*e^6*\[Nu] + 518784*\[Nu]^2 + 75936*e^2*\[Nu]^2 - 
          1426656*e^4*\[Nu]^2 - 320880*e^6*\[Nu]^2 - 
          2*e*(-4*(901929 - 1042138*\[Nu] + 315024*\[Nu]^2) + 
            3*e^4*(3473263 - 2225605*\[Nu] + 391100*\[Nu]^2) + 
            e^2*(7883454 - 4831810*\[Nu] + 485376*\[Nu]^2))*Cos[\[Zeta]] - 
          e^2*(16*e^2*(1071165 - 646663*\[Nu] + 56235*\[Nu]^2) - 
            4*(3705933 - 1665488*\[Nu] + 596760*\[Nu]^2) + 
            e^4*(7179351 - 3945316*\[Nu] + 724458*\[Nu]^2))*Cos[2*\[Zeta]] + 
          13313844*e^3*Cos[3*\[Zeta]] - 6005685*e^5*Cos[3*\[Zeta]] - 
          2801940*e^3*\[Nu]*Cos[3*\[Zeta]] + 3648129*e^5*\[Nu]*
           Cos[3*\[Zeta]] + 1227936*e^3*\[Nu]^2*Cos[3*\[Zeta]] - 
          250128*e^5*\[Nu]^2*Cos[3*\[Zeta]] + 5394786*e^4*Cos[4*\[Zeta]] - 
          933447*e^6*Cos[4*\[Zeta]] - 1509794*e^4*\[Nu]*Cos[4*\[Zeta]] + 
          73685*e^6*\[Nu]*Cos[4*\[Zeta]] + 627696*e^4*\[Nu]^2*
           Cos[4*\[Zeta]] + 60480*e^6*\[Nu]^2*Cos[4*\[Zeta]] + 
          764031*e^5*Cos[5*\[Zeta]] - 228063*e^5*\[Nu]*Cos[5*\[Zeta]] + 
          121944*e^5*\[Nu]^2*Cos[5*\[Zeta]] - 2925*e^6*Cos[6*\[Zeta]] + 
          9360*e^6*\[Nu]*Cos[6*\[Zeta]] + 4410*e^6*\[Nu]^2*Cos[6*\[Zeta]]))*
       Sin[\[Zeta]])/(10080*(1 - e^2)^(15/2)) + 
     (e*x^(15/2)*\[Epsilon]^6*\[Nu]*(1 + e*Cos[\[Zeta]])^3*
       (2494800*(1 - e^2)^(3/2)*(1818400 + 6282360*e^2 + 4597020*e^4 + 
          4463168*\[Nu] - 1834496*e^2*\[Nu] - 2918904*e^4*\[Nu] - 
          41328*Pi^2*\[Nu] - 35301*e^2*Pi^2*\[Nu] - 1091328*\[Nu]^2 + 
          434400*e^2*\[Nu]^2 + 316320*e^4*\[Nu]^2 + 
          2*e*(-1701160 + 8422112*\[Nu] - 88683*Pi^2*\[Nu] - 983264*\[Nu]^2 + 
            4*e^2*(2441795 - 1869630*\[Nu] + 284488*\[Nu]^2))*Cos[\[Zeta]] + 
          e^2*(-13755160 + 8996256*\[Nu] - 100737*Pi^2*\[Nu] + 
            1002976*\[Nu]^2 + 144*e^2*(78755 - 48615*\[Nu] + 4552*\[Nu]^2))*
           Cos[2*\[Zeta]] - 5911400*e^3*Cos[3*\[Zeta]] - 
          196240*e^3*\[Nu]*Cos[3*\[Zeta]] + 1024320*e^3*\[Nu]^2*
           Cos[3*\[Zeta]] - 62700*e^4*Cos[4*\[Zeta]] - 14520*e^4*\[Nu]*
           Cos[4*\[Zeta]] + 15840*e^4*\[Nu]^2*Cos[4*\[Zeta]]) + 
        7*(-1640048410368 - 5414282252352*e^2 + 6391251780192*e^4 + 
          7634381731056*e^6 + 815386441275*e^8 - 2271273171200*\[Nu] + 
          5471704659200*e^2*\[Nu] + 2597925450000*e^4*\[Nu] - 
          4146828338400*e^6*\[Nu] - 864826894350*e^8*\[Nu] + 
          44187897600*Pi^2*\[Nu] + 263797657200*e^2*Pi^2*\[Nu] + 
          187824136500*e^4*Pi^2*\[Nu] + 11277119700*e^6*Pi^2*\[Nu] + 
          736988313600*\[Nu]^2 - 2692780713600*e^2*\[Nu]^2 - 
          8343723873600*e^4*\[Nu]^2 - 2575368624000*e^6*\[Nu]^2 + 
          89769116700*e^8*\[Nu]^2 + 27462758400*\[Nu]^3 - 
          1355196465600*e^2*\[Nu]^3 - 1444044513600*e^4*\[Nu]^3 - 
          27124435200*e^6*\[Nu]^3 + 2013456600*e^8*\[Nu]^3 + 
          6*e*(16*(-2913037444 + 25*(-4565393152 + 178746183*Pi^2)*\[Nu] - 
              8599625400*\[Nu]^2 - 6062151900*\[Nu]^3) + 
            45*e^6*(11407788941 - 21036354450*\[Nu] - 142623420*\[Nu]^2 + 
              78162920*\[Nu]^3) - 4*e^4*(-776057655468 - 75*(-6291387848 + 
                78334641*Pi^2)*\[Nu] + 473815330400*\[Nu]^2 + 
              29262293600*\[Nu]^3) - 4*e^2*(475264288344 - 225*(1230430060 + 
                130387257*Pi^2)*\[Nu] + 465585301600*\[Nu]^2 + 
              134786938000*\[Nu]^3))*Cos[\[Zeta]] + 
          6*e^2*(8*(106751850036 + 75*(-2075940232 + 178518879*Pi^2)*\[Nu] - 
              118836932200*\[Nu]^2 - 26041408900*\[Nu]^3) + 
            150*e^6*(1407923847 - 2071670562*\[Nu] + 228386524*\[Nu]^2 + 
              409064*\[Nu]^3) + e^4*(-59720182884 + 25*(-52672245176 + 
                194089203*Pi^2)*\[Nu] - 366771697200*\[Nu]^2 + 
              6357306000*\[Nu]^3) - 4*e^2*(157143734912 - 75*(-12582921416 + 
                294671223*Pi^2)*\[Nu] + 373867543600*\[Nu]^2 + 
              44318084200*\[Nu]^3))*Cos[2*\[Zeta]] - 453610676160*e^3*
           Cos[3*\[Zeta]] + 3367126082736*e^5*Cos[3*\[Zeta]] - 
          3623776423470*e^7*Cos[3*\[Zeta]] - 2309724144800*e^3*\[Nu]*
           Cos[3*\[Zeta]] - 20818638797200*e^5*\[Nu]*Cos[3*\[Zeta]] - 
          1542141940500*e^7*\[Nu]*Cos[3*\[Zeta]] + 469036121400*e^3*Pi^2*
           \[Nu]*Cos[3*\[Zeta]] + 159183832500*e^5*Pi^2*\[Nu]*
           Cos[3*\[Zeta]] - 4648980806400*e^3*\[Nu]^2*Cos[3*\[Zeta]] - 
          3275470564800*e^5*\[Nu]^2*Cos[3*\[Zeta]] + 139250673000*e^7*\[Nu]^2*
           Cos[3*\[Zeta]] - 795350496000*e^3*\[Nu]^3*Cos[3*\[Zeta]] + 
          143547096000*e^5*\[Nu]^3*Cos[3*\[Zeta]] + 15719216400*e^7*\[Nu]^3*
           Cos[3*\[Zeta]] - 3052916380128*e^4*Cos[4*\[Zeta]] + 
          1363392991440*e^6*Cos[4*\[Zeta]] - 11599807500*e^8*Cos[4*\[Zeta]] - 
          3285671845200*e^4*\[Nu]*Cos[4*\[Zeta]] - 5399023423200*e^6*\[Nu]*
           Cos[4*\[Zeta]] - 90199197000*e^8*\[Nu]*Cos[4*\[Zeta]] + 
          216771300900*e^4*Pi^2*\[Nu]*Cos[4*\[Zeta]] + 21863803500*e^6*Pi^2*
           \[Nu]*Cos[4*\[Zeta]] - 1472796321600*e^4*\[Nu]^2*Cos[4*\[Zeta]] - 
          585639715200*e^6*\[Nu]^2*Cos[4*\[Zeta]] - 32619654000*e^8*\[Nu]^2*
           Cos[4*\[Zeta]] - 152326358400*e^4*\[Nu]^3*Cos[4*\[Zeta]] + 
          113369534400*e^6*\[Nu]^3*Cos[4*\[Zeta]] + 4679460000*e^8*\[Nu]^3*
           Cos[4*\[Zeta]] - 1005329337552*e^5*Cos[5*\[Zeta]] - 
          25104423690*e^7*Cos[5*\[Zeta]] - 1889090103600*e^5*\[Nu]*
           Cos[5*\[Zeta]] - 372478405500*e^7*\[Nu]*Cos[5*\[Zeta]] + 
          49634669700*e^5*Pi^2*\[Nu]*Cos[5*\[Zeta]] - 317279419200*e^5*
           \[Nu]^2*Cos[5*\[Zeta]] - 86623504200*e^7*\[Nu]^2*Cos[5*\[Zeta]] + 
          24161457600*e^5*\[Nu]^3*Cos[5*\[Zeta]] + 18904734000*e^7*\[Nu]^3*
           Cos[5*\[Zeta]] - 67742087400*e^6*Cos[6*\[Zeta]] + 
          6489598500*e^8*Cos[6*\[Zeta]] - 377136572400*e^6*\[Nu]*
           Cos[6*\[Zeta]] - 13970691000*e^8*\[Nu]*Cos[6*\[Zeta]] + 
          4027542750*e^6*Pi^2*\[Nu]*Cos[6*\[Zeta]] - 49555980000*e^6*\[Nu]^2*
           Cos[6*\[Zeta]] - 2921814000*e^8*\[Nu]^2*Cos[6*\[Zeta]] + 
          17016789600*e^6*\[Nu]^3*Cos[6*\[Zeta]] + 2145780000*e^8*\[Nu]^3*
           Cos[6*\[Zeta]] + 6748165890*e^7*Cos[7*\[Zeta]] - 
          18018803700*e^7*\[Nu]*Cos[7*\[Zeta]] - 1086269400*e^7*\[Nu]^2*
           Cos[7*\[Zeta]] + 4372045200*e^7*\[Nu]^3*Cos[7*\[Zeta]] - 
          217515375*e^8*Cos[8*\[Zeta]] + 256425750*e^8*\[Nu]*Cos[8*\[Zeta]] + 
          847948500*e^8*\[Nu]^2*Cos[8*\[Zeta]] + 423549000*e^8*\[Nu]^3*
           Cos[8*\[Zeta]]) + 3168*flagTail*(1 + e*Cos[\[Zeta]])^2*
         (538034688 - 2541775560*e^2 - 7471670472*e^4 + 
          276111360*EulerGamma + 237283200*e^2*EulerGamma - 90316800*Pi^2 - 
          77616000*e^2*Pi^2 - 171913200*e^3*Cos[3*\[Zeta]] - 
          1414234836*e^5*Cos[3*\[Zeta]] - 733420800*e^3*EulerGamma*
           Cos[3*\[Zeta]] + 239904000*e^3*Pi^2*Cos[3*\[Zeta]] - 
          3792738264*e^4*Cos[4*\[Zeta]] + 471411612*e^5*Cos[5*\[Zeta]] + 
          552222720*Log[2] + 119509720960*e^2*Log[2] - 1302348257280*e^4*
           Log[2] + 3400579840*e^3*Cos[3*\[Zeta]]*Log[2] - 
          469129307136*e^5*Cos[3*\[Zeta]]*Log[2] - 394754877440*e^4*
           Cos[4*\[Zeta]]*Log[2] + 156376435712*e^5*Cos[5*\[Zeta]]*Log[2] - 
          71943726960*e^2*Log[3] + 346435581933*e^4*Log[3] - 
          4717621440*e^3*Cos[3*\[Zeta]]*Log[3] + 136530912987*e^5*
           Cos[3*\[Zeta]]*Log[3] + 91890420111*e^4*Cos[4*\[Zeta]]*Log[3] - 
          45510304329*e^5*Cos[5*\[Zeta]]*Log[3] + 4*e^2*Cos[2*\[Zeta]]*
           (2*(510297117 - 223082160*EulerGamma + 72970800*Pi^2 - 
              13544496560*Log[2] + 7223857830*Log[3]) + 
            749*e^2*(3759816 + 566456320*Log[2] - 146303739*Log[3] - 
              146484375*Log[5])) + 2*e*Cos[\[Zeta]]*
           (-120*(-6572303 + 1498000*EulerGamma - 490000*Pi^2 - 
              26688368*Log[2] + 29485134*Log[3]) - 16*e^2*(-21037392 + 
              5572560*EulerGamma - 1822800*Pi^2 - 59380720*Log[2] + 
              73712835*Log[3]) + 749*e^4*(629388 + 208780288*Log[2] - 
              60761421*Log[3] - 48828125*Log[5])) + 329150390625*e^4*Log[5] + 
          109716796875*e^5*Cos[3*\[Zeta]]*Log[5] + 109716796875*e^4*
           Cos[4*\[Zeta]]*Log[5] - 36572265625*e^5*Cos[5*\[Zeta]]*Log[5]) + 
        (13667512320*flagTail*(1 + e*Cos[\[Zeta]])^3*(-96 - 193*e^2 + 
            221*e*Cos[\[Zeta]] + 510*e^2*Cos[2*\[Zeta]]) + 
          1138959360*(1 + e*Cos[\[Zeta]])^2*(2*e*(904 + 775*e^2)*
             Cos[\[Zeta]] + 20*e^2*(80 + 63*e^2)*Cos[2*\[Zeta]] + 
            3*(256 + 360*e^2 - 69*e^4 + 486*e^3*Cos[3*\[Zeta]] + 
              105*e^4*Cos[4*\[Zeta]])))*
         Log[(1 - e^2)/(x*(1 + e*Cos[\[Zeta]]))])*Sin[\[Zeta]])/
      (8382528000*(1 - e^2)^(15/2)) - (e*SO*x^(15/2)*\[Epsilon]^6*\[Nu]*
       (1 + e*Cos[\[Zeta]])^4*Sin[\[Zeta]]*
       (flagTail*(14*Pi*\[Delta]*\[Chi]A*(547200 + 950880*e^2 - 1162167*e^4 - 
            247903*e^6 - 10*e*(-285336 - 255000*e^2 + 49679*e^4)*
             Cos[\[Zeta]] + e^2*(5984880 + 3294516*e^2 + 493829*e^4)*
             Cos[2*\[Zeta]] + 5197200*e^3*Cos[3*\[Zeta]] + 
            1241445*e^5*Cos[3*\[Zeta]] + 1479171*e^4*Cos[4*\[Zeta]] + 
            1843*e^6*Cos[4*\[Zeta]] - 3775*e^5*Cos[5*\[Zeta]] - 
            809*e^6*Cos[6*\[Zeta]]) + 7*Pi*\[Chi]S*(1094400 + 1901760*e^2 - 
            2324334*e^4 - 495806*e^6 - 138240*\[Nu] - 7225920*e^2*\[Nu] - 
            5189451*e^4*\[Nu] - 465987*e^6*\[Nu] - 
            4*e*(540*(-2642 + 2649*\[Nu]) + 30*e^2*(-42500 + 115079*\[Nu]) + 
              e^4*(248395 + 231624*\[Nu]))*Cos[\[Zeta]] + 
            2*e^2*(5984880 + e^2*(3294516 - 846*\[Nu]) - 5384520*\[Nu] + 
              e^4*(493829 + 467238*\[Nu]))*Cos[2*\[Zeta]] + 
            10394400*e^3*Cos[3*\[Zeta]] + 2482890*e^5*Cos[3*\[Zeta]] - 
            5100600*e^3*\[Nu]*Cos[3*\[Zeta]] + 2322384*e^5*\[Nu]*
             Cos[3*\[Zeta]] + 2958342*e^4*Cos[4*\[Zeta]] + 
            3686*e^6*Cos[4*\[Zeta]] - 373017*e^4*\[Nu]*Cos[4*\[Zeta]] - 
            2193*e^6*\[Nu]*Cos[4*\[Zeta]] - 7550*e^5*Cos[5*\[Zeta]] + 
            5952*e^5*\[Nu]*Cos[5*\[Zeta]] - 1618*e^6*Cos[6*\[Zeta]] + 
            984*e^6*\[Nu]*Cos[6*\[Zeta]])) - 21600*e*\[Delta]*\[Chi]A*
         (1 + e*Cos[\[Zeta]])^2*(-415 - 203*e^2 - 520*e*Cos[\[Zeta]] + 
          98*e^2*Cos[2*\[Zeta]])*Sin[\[Zeta]] + 21600*e*(-1 + 2*\[Nu])*
         \[Chi]S*(1 + e*Cos[\[Zeta]])^2*(-415 - 203*e^2 - 
          520*e*Cos[\[Zeta]] + 98*e^2*Cos[2*\[Zeta]])*Sin[\[Zeta]]))/
      (75600*(1 - e^2)^(15/2)) + (x^7*\[Epsilon]^5*\[Nu]*
       (16*\[Nu]*(619315200 + 7045728000*e^2 + 38451420800*e^4 + 
          137870251600*e^6 - 2883874086000*e^8 + 10981671642350*e^10 - 
          20467810521200*e^12 + 21859978182000*e^14 - 13700261251600*e^16 + 
          4710871438000*e^18 - 688847250000*e^20 - 
          100*e*(-67221504 - 656854784*e^2 - 2958010456*e^4 - 
            8033855139*e^6 + 209498437387*e^8 - 821143247491*e^10 + 
            1550172994293*e^12 - 1667964035717*e^14 + 1050504263459*e^16 - 
            362485546689*e^18 + 53144008575*e^20)*Cos[\[Zeta]] - 
          50*e^2*(-598790784 - 5226730016*e^2 - 18397925708*e^4 + 
            322158543556*e^6 - 1185410367455*e^8 + 2170401567460*e^10 - 
            2292178666148*e^12 + 1425430980988*e^14 - 487330205012*e^16 + 
            70945327852*e^18)*Cos[2*\[Zeta]] + 75270105600*e^3*
           Cos[3*\[Zeta]] + 532355363200*e^5*Cos[3*\[Zeta]] + 
          1567451649956*e^7*Cos[3*\[Zeta]] - 31954545418092*e^9*
           Cos[3*\[Zeta]] + 119993597683876*e^11*Cos[3*\[Zeta]] - 
          221655460441660*e^13*Cos[3*\[Zeta]] + 235278779913660*e^15*
           Cos[3*\[Zeta]] - 146794778848676*e^17*Cos[3*\[Zeta]] + 
          50303294910092*e^19*Cos[3*\[Zeta]] - 7335804588756*e^21*
           Cos[3*\[Zeta]] + 101547580800*e^4*Cos[4*\[Zeta]] + 
          614763357136*e^6*Cos[4*\[Zeta]] - 7159305719152*e^8*
           Cos[4*\[Zeta]] + 24340261229256*e^10*Cos[4*\[Zeta]] - 
          42950772043760*e^12*Cos[4*\[Zeta]] + 44381003486960*e^14*
           Cos[4*\[Zeta]] - 27200694669456*e^16*Cos[4*\[Zeta]] + 
          9203110741552*e^18*Cos[4*\[Zeta]] - 1329324304336*e^20*
           Cos[4*\[Zeta]] + 75269280800*e^5*Cos[5*\[Zeta]] + 
          425628677572*e^7*Cos[5*\[Zeta]] - 5202013958604*e^9*
           Cos[5*\[Zeta]] + 17810299362212*e^11*Cos[5*\[Zeta]] - 
          31521249297020*e^13*Cos[5*\[Zeta]] + 32623699513020*e^15*
           Cos[5*\[Zeta]] - 20015199794212*e^17*Cos[5*\[Zeta]] + 
          6776728523404*e^19*Cos[5*\[Zeta]] - 979353566772*e^21*
           Cos[5*\[Zeta]] + 29861530136*e^6*Cos[6*\[Zeta]] - 
          239146868552*e^8*Cos[6*\[Zeta]] + 712095327231*e^10*
           Cos[6*\[Zeta]] - 1186918338760*e^12*Cos[6*\[Zeta]] + 
          1186918338760*e^14*Cos[6*\[Zeta]] - 712151003256*e^16*
           Cos[6*\[Zeta]] + 237383667752*e^18*Cos[6*\[Zeta]] - 
          33911952536*e^20*Cos[6*\[Zeta]] + 5229391916*e^7*Cos[7*\[Zeta]] - 
          53198173112*e^9*Cos[7*\[Zeta]] + 158193695436*e^11*Cos[7*\[Zeta]] - 
          263656159060*e^13*Cos[7*\[Zeta]] + 263656159060*e^15*
           Cos[7*\[Zeta]] - 158193695436*e^17*Cos[7*\[Zeta]] + 
          52731231812*e^19*Cos[7*\[Zeta]] - 7533033116*e^21*Cos[7*\[Zeta]] - 
          698822400*e^8*Cos[8*\[Zeta]] - 43881750*e^10*Cos[8*\[Zeta]] - 
          105293700*e^9*Cos[9*\[Zeta]] - 5788125*e^10*Cos[10*\[Zeta]]) + 
        2400*e*flagTail*Pi*(1 + e*Cos[\[Zeta]])^4*(5221920 + 23964980*e^2 + 
          7317452*e^4 + 10983*e^6 + 8265600*\[Nu] + 11493520*e^2*\[Nu] - 
          241651*e^4*\[Nu] - 567*e^6*\[Nu] + (e^5*(37970 - 7666*\[Nu]) + 
            480*e*(29165 + 40124*\[Nu]) + 20*e^3*(1584911 + 56368*\[Nu]))*
           Cos[\[Zeta]] + 4*e^2*(-99125 + e^2*(1393271 - 691683*\[Nu]) - 
            827140*\[Nu] + 7*e^4*(-523 + 27*\[Nu]))*Cos[2*\[Zeta]] - 
          5671180*e^3*Cos[3*\[Zeta]] - 30355*e^5*Cos[3*\[Zeta]] - 
          9473600*e^3*\[Nu]*Cos[3*\[Zeta]] + 4499*e^5*\[Nu]*Cos[3*\[Zeta]] - 
          1654696*e^4*Cos[4*\[Zeta]] + 3661*e^6*Cos[4*\[Zeta]] - 
          2528897*e^4*\[Nu]*Cos[4*\[Zeta]] - 189*e^6*\[Nu]*Cos[4*\[Zeta]] - 
          7615*e^5*Cos[5*\[Zeta]] + 3167*e^5*\[Nu]*Cos[5*\[Zeta]])*
         Sin[\[Zeta]]))/(120960000*(1 - e^2)^7)


F\[Phi]Kep = (4*x^(7/2)*\[Nu]*(1 + e*Cos[\[Zeta]])^3*
       (-24 - 19*e^2 - 4*e*Cos[\[Zeta]] + 39*e^2*Cos[2*\[Zeta]]))/
      (15*(1 - e^2)^(7/2)) + (x^(9/2)*\[Epsilon]^2*\[Nu]*
       (1 + e*Cos[\[Zeta]])^3*(29928 + 93630*e^2 + 34707*e^4 + 23520*\[Nu] + 
        54488*e^2*\[Nu] - 3092*e^4*\[Nu] + 4*e*(5661 + 5852*\[Nu] + 
          2*e^2*(837 + 3020*\[Nu]))*Cos[\[Zeta]] + 
        6*e^2*(-17977 - 11780*\[Nu] + 2*e^2*(-6459 + 932*\[Nu]))*
         Cos[2*\[Zeta]] - 57300*e^3*Cos[3*\[Zeta]] - 32688*e^3*\[Nu]*
         Cos[3*\[Zeta]] - 855*e^4*Cos[4*\[Zeta]] - 540*e^4*\[Nu]*
         Cos[4*\[Zeta]]))/(1260*(1 - e^2)^(9/2)) - 
     (SO*x^5*\[Epsilon]^3*\[Nu]*(1 + e*Cos[\[Zeta]])^3*
       (2*\[Delta]*\[Chi]A*(-396 + 407*e^2 + 402*e^4 - 7*e*(226 + 27*e^2)*
           Cos[\[Zeta]] - 3*e^2*(521 + 330*e^2)*Cos[2*\[Zeta]] - 
          369*e^3*Cos[3*\[Zeta]]) + \[Chi]S*(-792 + 814*e^2 + 804*e^4 + 
          864*\[Nu] + 412*e^2*\[Nu] - 417*e^4*\[Nu] + 
          2*e*(9*e^2*(-21 + 32*\[Nu]) + 2*(-791 + 694*\[Nu]))*Cos[\[Zeta]] + 
          6*e^2*(-521 + 302*\[Nu] + 6*e^2*(-55 + 29*\[Nu]))*Cos[2*\[Zeta]] - 
          738*e^3*Cos[3*\[Zeta]] + 408*e^3*\[Nu]*Cos[3*\[Zeta]] + 
          45*e^4*\[Nu]*Cos[4*\[Zeta]])))/(45*(1 - e^2)^5) + 
     (SO^2*x^(11/2)*\[Epsilon]^4*\[Nu]*(1 + e*Cos[\[Zeta]])^3*
       (8*\[Kappa]S*(-1 + 2*\[Nu])*(192 + 298*e^2 - 31*e^4 + 
          e*(788 + 189*e^2)*Cos[\[Zeta]] + 6*e^2*(27 + 11*e^2)*
           Cos[2*\[Zeta]] - 425*e^3*Cos[3*\[Zeta]] - 
          135*e^4*Cos[4*\[Zeta]]) + 8*\[Delta]*\[Kappa]A*
         (-192 - 298*e^2 + 31*e^4 - e*(788 + 189*e^2)*Cos[\[Zeta]] - 
          6*e^2*(27 + 11*e^2)*Cos[2*\[Zeta]] + 425*e^3*Cos[3*\[Zeta]] + 
          135*e^4*Cos[4*\[Zeta]]) + 2*\[Delta]*\[Chi]A*\[Chi]S*
         (-1584 + 1388*e^2 + 861*e^4 + 2*e*(-2044 + 289*e^2)*Cos[\[Zeta]] - 
          12*e^2*(271 + 139*e^2)*Cos[2*\[Zeta]] - 490*e^3*Cos[3*\[Zeta]] + 
          255*e^4*Cos[4*\[Zeta]]) + \[Chi]A^2*(-1584 + 1388*e^2 + 861*e^4 + 
          6144*\[Nu] - 5696*e^2*\[Nu] - 3408*e^4*\[Nu] - 
          2*e*(2044 - 7744*\[Nu] + e^2*(-289 + 1264*\[Nu]))*Cos[\[Zeta]] + 
          12*e^2*(-271 + 976*\[Nu] + e^2*(-139 + 544*\[Nu]))*Cos[2*\[Zeta]] - 
          490*e^3*Cos[3*\[Zeta]] + 1120*e^3*\[Nu]*Cos[3*\[Zeta]] + 
          255*e^4*Cos[4*\[Zeta]] - 1200*e^4*\[Nu]*Cos[4*\[Zeta]]) + 
        \[Chi]S^2*(-1584 + 1388*e^2 + 861*e^4 + 192*\[Nu] + 144*e^2*\[Nu] - 
          36*e^4*\[Nu] + 2*e*(-2044 + 432*\[Nu] + e^2*(289 + 108*\[Nu]))*
           Cos[\[Zeta]] + 12*e^2*(-271 + 108*\[Nu] + e^2*(-139 + 12*\[Nu]))*
           Cos[2*\[Zeta]] - 490*e^3*Cos[3*\[Zeta]] + 840*e^3*\[Nu]*
           Cos[3*\[Zeta]] + 255*e^4*Cos[4*\[Zeta]] + 180*e^4*\[Nu]*
           Cos[4*\[Zeta]])))/(120*(1 - e^2)^(11/2)) - 
     (flagTail*Pi*x^5*\[Epsilon]^3*\[Nu]*(1 + e*Cos[\[Zeta]])^2*
       (184320 + 558720*e^2 + 70560*e^4 - 490*e^6 + 240*e*(2404 + 1827*e^2)*
         Cos[\[Zeta]] + 15*e^2*(4416 + 800*e^2 + 49*e^4)*Cos[2*\[Zeta]] - 
        182160*e^3*Cos[3*\[Zeta]] - 58560*e^4*Cos[4*\[Zeta]] - 
        294*e^6*Cos[4*\[Zeta]] + 49*e^6*Cos[6*\[Zeta]]))/(7200*(1 - e^2)^5) - 
     (x^(11/2)*\[Epsilon]^4*\[Nu]*(1 + e*Cos[\[Zeta]])^3*
       (-6511072 - 3633312*e^2 + 18430446*e^4 + 3626838*e^6 + 7372224*\[Nu] + 
        30125952*e^2*\[Nu] + 17977338*e^4*\[Nu] - 1263690*e^6*\[Nu] + 
        1048320*\[Nu]^2 + 6601728*e^2*\[Nu]^2 + 1412328*e^4*\[Nu]^2 + 
        33168*e^6*\[Nu]^2 + 12*e*(-442572 + 493848*\[Nu] + 143584*\[Nu]^2 + 
          e^4*(-7923 + 529611*\[Nu] + 43024*\[Nu]^2) + 
          e^2*(-412788 + 1446969*\[Nu] + 643588*\[Nu]^2))*Cos[\[Zeta]] - 
        3*e^2*(3*e^4*(1011186 - 427569*\[Nu] + 9532*\[Nu]^2) + 
          48*(-64200 + 242411*\[Nu] + 41048*\[Nu]^2) - 
          8*e^2*(-1612871 - 973626*\[Nu] + 157896*\[Nu]^2))*Cos[2*\[Zeta]] + 
        42336*(1 - e^2)^(3/2)*(-5 + 2*\[Nu])*(-24 - 19*e^2 - 
          4*e*Cos[\[Zeta]] + 39*e^2*Cos[2*\[Zeta]]) - 
        1464880*e^3*Cos[3*\[Zeta]] - 16592184*e^5*Cos[3*\[Zeta]] - 
        30052188*e^3*\[Nu]*Cos[3*\[Zeta]] - 7706502*e^5*\[Nu]*
         Cos[3*\[Zeta]] - 5644656*e^3*\[Nu]^2*Cos[3*\[Zeta]] + 
        1093680*e^5*\[Nu]^2*Cos[3*\[Zeta]] - 1765590*e^4*Cos[4*\[Zeta]] - 
        231390*e^6*Cos[4*\[Zeta]] - 8204346*e^4*\[Nu]*Cos[4*\[Zeta]] - 
        189270*e^6*\[Nu]*Cos[4*\[Zeta]] - 1606248*e^4*\[Nu]^2*
         Cos[4*\[Zeta]] - 62640*e^6*\[Nu]^2*Cos[4*\[Zeta]] - 
        207828*e^5*Cos[5*\[Zeta]] - 543150*e^5*\[Nu]*Cos[5*\[Zeta]] - 
        215856*e^5*\[Nu]^2*Cos[5*\[Zeta]] + 24570*e^6*Cos[6*\[Zeta]] - 
        48825*e^6*\[Nu]*Cos[6*\[Zeta]] - 23940*e^6*\[Nu]^2*Cos[6*\[Zeta]]))/
      (45360*(1 - e^2)^(11/2)) + (SO^2*x^(13/2)*\[Epsilon]^6*\[Nu]*
       (1 + e*Cos[\[Zeta]])^3*((1 - e^2)^(3/2)*(-9408*\[Delta]*\[Kappa]A*
           (-14 + 5*\[Nu])*(-24 - 19*e^2 - 4*e*Cos[\[Zeta]] + 
            39*e^2*Cos[2*\[Zeta]]) + 9408*\[Kappa]S*(14 - 33*\[Nu] + 
            6*\[Nu]^2)*(-24 - 19*e^2 - 4*e*Cos[\[Zeta]] + 
            39*e^2*Cos[2*\[Zeta]]) + 18816*(11 - 46*\[Nu] + 6*\[Nu]^2)*
           \[Chi]A^2*(-24 - 19*e^2 - 4*e*Cos[\[Zeta]] + 
            39*e^2*Cos[2*\[Zeta]]) - 37632*\[Delta]*(-11 + 9*\[Nu])*\[Chi]A*
           \[Chi]S*(-24 - 19*e^2 - 4*e*Cos[\[Zeta]] + 
            39*e^2*Cos[2*\[Zeta]]) + 18816*(11 - 16*\[Nu] + 4*\[Nu]^2)*
           \[Chi]S^2*(-24 - 19*e^2 - 4*e*Cos[\[Zeta]] + 
            39*e^2*Cos[2*\[Zeta]])) + 3*\[Delta]*\[Kappa]A*
         (1044480 + 3795096*e^2 + 1924362*e^4 - 214734*e^6 + 647808*\[Nu] + 
          3665536*e^2*\[Nu] + 1024752*e^4*\[Nu] + 42584*e^6*\[Nu] + 
          48*e*(374 + 109396*\[Nu] + 3*e^4*(7213 + 2024*\[Nu]) + 
            e^2*(113158 + 104585*\[Nu]))*Cos[\[Zeta]] - 
          3*e^2*(798696 - 573760*\[Nu] + e^4*(-159459 + 17840*\[Nu]) - 
            8*e^2*(19933 + 36872*\[Nu]))*Cos[2*\[Zeta]] - 
          528432*e^3*Cos[3*\[Zeta]] - 2068680*e^5*Cos[3*\[Zeta]] - 
          5328496*e^3*\[Nu]*Cos[3*\[Zeta]] - 17336*e^5*\[Nu]*Cos[3*\[Zeta]] - 
          518274*e^4*Cos[4*\[Zeta]] - 834930*e^6*Cos[4*\[Zeta]] - 
          3428016*e^4*\[Nu]*Cos[4*\[Zeta]] + 131400*e^6*\[Nu]*
           Cos[4*\[Zeta]] - 147960*e^5*Cos[5*\[Zeta]] - 574920*e^5*\[Nu]*
           Cos[5*\[Zeta]] - 13545*e^6*Cos[6*\[Zeta]] + 5040*e^6*\[Nu]*
           Cos[6*\[Zeta]]) - 4*\[Delta]*\[Chi]A*\[Chi]S*
         (-2366400 - 6496840*e^2 + 4883952*e^4 + 2177739*e^6 - 142464*\[Nu] - 
          344344*e^2*\[Nu] - 52308*e^4*\[Nu] - 857511*e^6*\[Nu] + 
          2*e*(630136 - 5751704*\[Nu] + 3*e^4*(-43176 + 37213*\[Nu]) - 
            18*e^2*(397681 + 40240*\[Nu]))*Cos[\[Zeta]] + 
          6*e^2*(483728 - 1467992*\[Nu] + 18*e^2*(-175015 + 10014*\[Nu]) + 
            15*e^4*(-56820 + 22619*\[Nu]))*Cos[2*\[Zeta]] - 
          8107380*e^3*Cos[3*\[Zeta]] - 5134608*e^5*Cos[3*\[Zeta]] + 
          9250272*e^3*\[Nu]*Cos[3*\[Zeta]] + 2088087*e^5*\[Nu]*
           Cos[3*\[Zeta]] - 4657644*e^4*Cos[4*\[Zeta]] + 
          336825*e^6*Cos[4*\[Zeta]] + 6992316*e^4*\[Nu]*Cos[4*\[Zeta]] + 
          43155*e^6*\[Nu]*Cos[4*\[Zeta]] - 666792*e^5*Cos[5*\[Zeta]] + 
          1351755*e^5*\[Nu]*Cos[5*\[Zeta]] + 11340*e^6*Cos[6*\[Zeta]] + 
          13230*e^6*\[Nu]*Cos[6*\[Zeta]]) + 2*\[Chi]S^2*
         (2366400 + 6496840*e^2 - 4883952*e^4 - 2177739*e^6 - 396480*\[Nu] - 
          217504*e^2*\[Nu] + 813978*e^4*\[Nu] + 1629639*e^6*\[Nu] - 
          26880*\[Nu]^2 - 566048*e^2*\[Nu]^2 - 187656*e^4*\[Nu]^2 - 
          370944*e^6*\[Nu]^2 + 2*e*(3*e^4*(43176 - 107773*\[Nu] + 
              25452*\[Nu]^2) - 18*e^2*(-397681 + 10237*\[Nu] + 
              43008*\[Nu]^2) - 8*(78767 - 1131704*\[Nu] + 394604*\[Nu]^2))*
           Cos[\[Zeta]] + 6*e^2*(6*e^2*(525045 - 193954*\[Nu] + 
              17360*\[Nu]^2) + 3*e^4*(284100 - 221308*\[Nu] + 
              50841*\[Nu]^2) - 4*(120932 - 546919*\[Nu] + 281568*\[Nu]^2))*
           Cos[2*\[Zeta]] + 8107380*e^3*Cos[3*\[Zeta]] + 
          5134608*e^5*Cos[3*\[Zeta]] - 17755692*e^3*\[Nu]*Cos[3*\[Zeta]] - 
          5899461*e^5*\[Nu]*Cos[3*\[Zeta]] + 2026752*e^3*\[Nu]^2*
           Cos[3*\[Zeta]] + 1287972*e^5*\[Nu]^2*Cos[3*\[Zeta]] + 
          4657644*e^4*Cos[4*\[Zeta]] - 336825*e^6*Cos[4*\[Zeta]] - 
          12388770*e^4*\[Nu]*Cos[4*\[Zeta]] - 360675*e^6*\[Nu]*
           Cos[4*\[Zeta]] + 2370312*e^4*\[Nu]^2*Cos[4*\[Zeta]] + 
          105840*e^6*\[Nu]^2*Cos[4*\[Zeta]] + 666792*e^5*Cos[5*\[Zeta]] - 
          2170125*e^5*\[Nu]*Cos[5*\[Zeta]] + 514836*e^5*\[Nu]^2*
           Cos[5*\[Zeta]] - 11340*e^6*Cos[6*\[Zeta]] + 26460*e^6*\[Nu]*
           Cos[6*\[Zeta]] + 13230*e^6*\[Nu]^2*Cos[6*\[Zeta]]) + 
        3*\[Kappa]S*(1044480 + 3795096*e^2 + 1924362*e^4 - 214734*e^6 - 
          1441152*\[Nu] - 3924656*e^2*\[Nu] - 2823972*e^4*\[Nu] + 
          472052*e^6*\[Nu] - 935424*\[Nu]^2 - 5778752*e^2*\[Nu]^2 - 
          1758000*e^4*\[Nu]^2 - 77968*e^6*\[Nu]^2 - 
          48*e*(3*e^4*(-7213 + 12402*\[Nu] + 3406*\[Nu]^2) + 
            2*(-187 - 54324*\[Nu] + 66304*\[Nu]^2) + 
            e^2*(-113158 + 121731*\[Nu] + 152576*\[Nu]^2))*Cos[\[Zeta]] + 
          3*e^2*(-8*(99837 - 271394*\[Nu] + 14584*\[Nu]^2) + 
            e^4*(159459 - 336758*\[Nu] + 27280*\[Nu]^2) - 
            8*e^2*(-19933 + 2994*\[Nu] + 54224*\[Nu]^2))*Cos[2*\[Zeta]] - 
          528432*e^3*Cos[3*\[Zeta]] - 2068680*e^5*Cos[3*\[Zeta]] - 
          4271632*e^3*\[Nu]*Cos[3*\[Zeta]] + 4120024*e^5*\[Nu]*
           Cos[3*\[Zeta]] + 8816768*e^3*\[Nu]^2*Cos[3*\[Zeta]] - 
          524912*e^5*\[Nu]^2*Cos[3*\[Zeta]] - 518274*e^4*Cos[4*\[Zeta]] - 
          834930*e^6*Cos[4*\[Zeta]] - 2391468*e^4*\[Nu]*Cos[4*\[Zeta]] + 
          1801260*e^6*\[Nu]*Cos[4*\[Zeta]] + 5467056*e^4*\[Nu]^2*
           Cos[4*\[Zeta]] - 270000*e^6*\[Nu]^2*Cos[4*\[Zeta]] - 
          147960*e^5*Cos[5*\[Zeta]] - 279000*e^5*\[Nu]*Cos[5*\[Zeta]] + 
          979920*e^5*\[Nu]^2*Cos[5*\[Zeta]] - 13545*e^6*Cos[6*\[Zeta]] + 
          32130*e^6*\[Nu]*Cos[6*\[Zeta]] + 15120*e^6*\[Nu]^2*
           Cos[6*\[Zeta]]) + 2*\[Chi]A^2*(2366400 + 6496840*e^2 - 
          4883952*e^4 - 2177739*e^6 - 8784192*\[Nu] - 25081168*e^2*\[Nu] + 
          18826446*e^4*\[Nu] + 8796339*e^6*\[Nu] - 2806272*\[Nu]^2 - 
          4056192*e^2*\[Nu]^2 + 1975680*e^4*\[Nu]^2 - 559584*e^6*\[Nu]^2 + 
          2*e*(3*e^4*(43176 - 139357*\[Nu] + 45136*\[Nu]^2) - 
            18*e^2*(-397681 + 1500007*\[Nu] + 156512*\[Nu]^2) - 
            8*(78767 - 621290*\[Nu] + 860496*\[Nu]^2))*Cos[\[Zeta]] + 
          12*e^2*(-241864 + 1341610*\[Nu] - 414528*\[Nu]^2 + 
            3*e^4*(142050 - 570641*\[Nu] + 33242*\[Nu]^2) - 
            3*e^2*(-525045 + 1966310*\[Nu] + 185696*\[Nu]^2))*
           Cos[2*\[Zeta]] + 8107380*e^3*Cos[3*\[Zeta]] + 
          5134608*e^5*Cos[3*\[Zeta]] - 33174372*e^3*\[Nu]*Cos[3*\[Zeta]] - 
          18815145*e^5*\[Nu]*Cos[3*\[Zeta]] + 10977024*e^3*\[Nu]^2*
           Cos[3*\[Zeta]] - 1522704*e^5*\[Nu]^2*Cos[3*\[Zeta]] + 
          4657644*e^4*Cos[4*\[Zeta]] - 336825*e^6*Cos[4*\[Zeta]] - 
          20226438*e^4*\[Nu]*Cos[4*\[Zeta]] + 1621665*e^6*\[Nu]*
           Cos[4*\[Zeta]] + 8091648*e^4*\[Nu]^2*Cos[4*\[Zeta]] - 
          223200*e^6*\[Nu]^2*Cos[4*\[Zeta]] + 666792*e^5*Cos[5*\[Zeta]] - 
          3200553*e^5*\[Nu]*Cos[5*\[Zeta]] + 1659312*e^5*\[Nu]^2*
           Cos[5*\[Zeta]] - 11340*e^6*Cos[6*\[Zeta]] - 7560*e^6*\[Nu]*
           Cos[6*\[Zeta]] + 22680*e^6*\[Nu]^2*Cos[6*\[Zeta]])))/
      (30240*(1 - e^2)^(13/2)) - (SO*x^6*\[Epsilon]^5*\[Nu]*
       (1 + e*Cos[\[Zeta]])^3*((1 - e^2)^(3/2)*(-25088*\[Delta]*(-3 + \[Nu])*
           \[Chi]A*(-24 - 19*e^2 - 4*e*Cos[\[Zeta]] + 
            39*e^2*Cos[2*\[Zeta]]) + 12544*(6 - 8*\[Nu] + \[Nu]^2)*\[Chi]S*
           (-24 - 19*e^2 - 4*e*Cos[\[Zeta]] + 39*e^2*Cos[2*\[Zeta]])) + 
        \[Delta]*\[Chi]A*(1568448 + 4087488*e^2 - 3405000*e^4 - 1518720*e^6 + 
          654080*\[Nu] - 85960*e^2*\[Nu] - 989726*e^4*\[Nu] + 
          40270*e^6*\[Nu] + (e^5*(983592 - 674730*\[Nu]) + 
            e^3*(8674608 - 275708*\[Nu]) + 16*e*(45096 + 277655*\[Nu]))*
           Cos[\[Zeta]] - 3*e^2*(424896 - 1319192*\[Nu] - 
            16*e^2*(267822 + 263*\[Nu]) + e^4*(-1312536 + 71215*\[Nu]))*
           Cos[2*\[Zeta]] + 2236752*e^3*Cos[3*\[Zeta]] + 
          4191180*e^5*Cos[3*\[Zeta]] - 1031940*e^3*\[Nu]*Cos[3*\[Zeta]] + 
          124137*e^5*\[Nu]*Cos[3*\[Zeta]] + 457320*e^4*Cos[4*\[Zeta]] + 
          14400*e^6*Cos[4*\[Zeta]] - 742290*e^4*\[Nu]*Cos[4*\[Zeta]] - 
          3870*e^6*\[Nu]*Cos[4*\[Zeta]] - 92916*e^5*Cos[5*\[Zeta]] + 
          36945*e^5*\[Nu]*Cos[5*\[Zeta]] - 7560*e^6*Cos[6*\[Zeta]] - 
          7875*e^6*\[Nu]*Cos[6*\[Zeta]]) + \[Chi]S*(1568448 + 4087488*e^2 - 
          3405000*e^4 - 1518720*e^6 - 781312*\[Nu] - 6047296*e^2*\[Nu] - 
          1471322*e^4*\[Nu] + 658894*e^6*\[Nu] - 824320*\[Nu]^2 - 
          2604784*e^2*\[Nu]^2 - 742044*e^4*\[Nu]^2 + 4112*e^6*\[Nu]^2 + 
          2*e*(e^2*(4337304 - 4463278*\[Nu] - 672156*\[Nu]^2) + 
            16*(22548 + 125380*\[Nu] - 96159*\[Nu]^2) + 
            e^4*(491796 - 976095*\[Nu] + 82986*\[Nu]^2))*Cos[\[Zeta]] + 
          e^2*(3*e^4*(1312536 - 631831*\[Nu] + 19460*\[Nu]^2) + 
            16*(-79668 + 365784*\[Nu] + 50515*\[Nu]^2) + 
            8*e^2*(1606932 - 925389*\[Nu] + 272692*\[Nu]^2))*Cos[2*\[Zeta]] + 
          2236752*e^3*Cos[3*\[Zeta]] + 4191180*e^5*Cos[3*\[Zeta]] - 
          3022980*e^3*\[Nu]*Cos[3*\[Zeta]] - 2545701*e^5*\[Nu]*
           Cos[3*\[Zeta]] + 4005560*e^3*\[Nu]^2*Cos[3*\[Zeta]] + 
          697270*e^5*\[Nu]^2*Cos[3*\[Zeta]] + 457320*e^4*Cos[4*\[Zeta]] + 
          14400*e^6*Cos[4*\[Zeta]] - 927006*e^4*\[Nu]*Cos[4*\[Zeta]] - 
          65790*e^6*\[Nu]*Cos[4*\[Zeta]] + 1634748*e^4*\[Nu]^2*
           Cos[4*\[Zeta]] + 43440*e^6*\[Nu]^2*Cos[4*\[Zeta]] - 
          92916*e^5*Cos[5*\[Zeta]] + 390339*e^5*\[Nu]*Cos[5*\[Zeta]] + 
          140886*e^5*\[Nu]^2*Cos[5*\[Zeta]] - 7560*e^6*Cos[6*\[Zeta]] + 
          34965*e^6*\[Nu]*Cos[6*\[Zeta]] + 28980*e^6*\[Nu]^2*
           Cos[6*\[Zeta]])))/(10080*(1 - e^2)^6) - 
     (x^(13/2)*\[Epsilon]^6*\[Nu]*(1 + e*Cos[\[Zeta]])^3*
       (-554400*(1 - e^2)^(3/2)*(4693680 + 24292260*e^2 + 10711530*e^4 + 
          15913056*\[Nu] + 14277416*e^2*\[Nu] - 4940700*e^4*\[Nu] - 
          144648*Pi^2*\[Nu] - 114513*e^2*Pi^2*\[Nu] - 3669120*\[Nu]^2 - 
          7342944*e^2*\[Nu]^2 - 112944*e^4*\[Nu]^2 - 
          4*e*(-1387350 - 1501772*\[Nu] + 6027*Pi^2*\[Nu] + 679056*\[Nu]^2 + 
            12*e^2*(-43545 - 119266*\[Nu] + 56320*\[Nu]^2))*Cos[\[Zeta]] - 
          3*e^2*(7873020 + 9408728*\[Nu] - 78351*Pi^2*\[Nu] - 
            3156000*\[Nu]^2 + 24*e^2*(328875 - 168394*\[Nu] + 4036*\[Nu]^2))*
           Cos[2*\[Zeta]] - 15471000*e^3*Cos[3*\[Zeta]] - 
          2637360*e^3*\[Nu]*Cos[3*\[Zeta]] + 3530304*e^3*\[Nu]^2*
           Cos[3*\[Zeta]] - 230850*e^4*Cos[4*\[Zeta]] - 53460*e^4*\[Nu]*
           Cos[4*\[Zeta]] + 58320*e^4*\[Nu]^2*Cos[4*\[Zeta]]) - 
        7*(-1344151719168 - 6841553403072*e^2 - 3635160753168*e^4 + 
          1558590858216*e^6 + 179839332675*e^8 - 1127708454400*\[Nu] - 
          1128442620800*e^2*\[Nu] + 6548735742000*e^4*\[Nu] + 
          2208128542800*e^6*\[Nu] - 169581642750*e^8*\[Nu] + 
          4909766400*Pi^2*\[Nu] + 28844877600*e^2*Pi^2*\[Nu] + 
          20201643000*e^4*Pi^2*\[Nu] - 230145300*e^6*Pi^2*\[Nu] + 
          529849267200*\[Nu]^2 + 2973897273600*e^2*\[Nu]^2 + 
          3108244132800*e^4*\[Nu]^2 + 194675536800*e^6*\[Nu]^2 + 
          14435797500*e^8*\[Nu]^2 + 18332160000*\[Nu]^3 + 
          280633830400*e^2*\[Nu]^3 + 290576745600*e^4*\[Nu]^3 + 
          50833363200*e^6*\[Nu]^3 + 319175000*e^8*\[Nu]^3 + 
          2*e*(-64*(43493083101 + 67650*(-61837 + 4725*Pi^2)*\[Nu] - 
              3097739700*\[Nu]^2 - 304950800*\[Nu]^3) + 
            25*e^6*(-3021649461 + 13501377990*\[Nu] + 1129909428*\[Nu]^2 + 
              206612776*\[Nu]^3) + 12*e^4*(-129070074054 + 75*(1728288916 + 
                5370057*Pi^2)*\[Nu] + 112358317800*\[Nu]^2 + 
              11605188800*\[Nu]^3) + 24*e^2*(-196404026994 + 75*(-435176134 + 
                17530821*Pi^2)*\[Nu] + 69272363400*\[Nu]^2 + 
              12446272400*\[Nu]^3))*Cos[\[Zeta]] - 
          6*e^2*(e^4*(884834429334 - 2275*(-208476196 + 109593*Pi^2)*\[Nu] - 
              220229190600*\[Nu]^2 - 5528918400*\[Nu]^3) + 
            200*e^6*(451036782 - 408395115*\[Nu] + 37233378*\[Nu]^2 + 
              857816*\[Nu]^3) + 16*(43035821898 - 675*(-839044 + 
                1316469*Pi^2)*\[Nu] + 32936205000*\[Nu]^2 + 1909076000*\[Nu]^
                3) - 8*e^2*(-68756704392 + 25*(-11423894168 + 71004087*Pi^2)*
               \[Nu] - 21393394800*\[Nu]^2 + 8813066400*\[Nu]^3))*
           Cos[2*\[Zeta]] - 3215808355488*e^3*Cos[3*\[Zeta]] - 
          2402479746120*e^5*Cos[3*\[Zeta]] - 1927857325590*e^7*
           Cos[3*\[Zeta]] - 7090244807200*e^3*\[Nu]*Cos[3*\[Zeta]] - 
          11003050282400*e^5*\[Nu]*Cos[3*\[Zeta]] - 535935732300*e^7*\[Nu]*
           Cos[3*\[Zeta]] + 274435484400*e^3*Pi^2*\[Nu]*Cos[3*\[Zeta]] + 
          56845889100*e^5*Pi^2*\[Nu]*Cos[3*\[Zeta]] - 3120377212800*e^3*
           \[Nu]^2*Cos[3*\[Zeta]] - 1050790816800*e^5*\[Nu]^2*
           Cos[3*\[Zeta]] + 310373818200*e^7*\[Nu]^2*Cos[3*\[Zeta]] - 
          233943955200*e^3*\[Nu]^3*Cos[3*\[Zeta]] + 175957056000*e^5*\[Nu]^3*
           Cos[3*\[Zeta]] - 17667435600*e^7*\[Nu]^3*Cos[3*\[Zeta]] - 
          2506246899696*e^4*Cos[4*\[Zeta]] - 700067454120*e^6*
           Cos[4*\[Zeta]] - 24643156500*e^8*Cos[4*\[Zeta]] - 
          5036816142000*e^4*\[Nu]*Cos[4*\[Zeta]] - 2442451616400*e^6*\[Nu]*
           Cos[4*\[Zeta]] - 24190191000*e^8*\[Nu]*Cos[4*\[Zeta]] + 
          171586107000*e^4*Pi^2*\[Nu]*Cos[4*\[Zeta]] + 5753632500*e^6*Pi^2*
           \[Nu]*Cos[4*\[Zeta]] - 1309547332800*e^4*\[Nu]^2*Cos[4*\[Zeta]] - 
          308779984800*e^6*\[Nu]^2*Cos[4*\[Zeta]] - 13405122000*e^8*\[Nu]^2*
           Cos[4*\[Zeta]] - 95384592000*e^4*\[Nu]^3*Cos[4*\[Zeta]] + 
          17530156800*e^6*\[Nu]^3*Cos[4*\[Zeta]] - 1066500000*e^8*\[Nu]^3*
           Cos[4*\[Zeta]] - 855889083432*e^5*Cos[5*\[Zeta]] - 
          51703038450*e^7*Cos[5*\[Zeta]] - 1444251225600*e^5*\[Nu]*
           Cos[5*\[Zeta]] - 145728994500*e^7*\[Nu]*Cos[5*\[Zeta]] + 
          43957752300*e^5*Pi^2*\[Nu]*Cos[5*\[Zeta]] - 312189213600*e^5*
           \[Nu]^2*Cos[5*\[Zeta]] - 72730006200*e^7*\[Nu]^2*Cos[5*\[Zeta]] - 
          8703360000*e^5*\[Nu]^3*Cos[5*\[Zeta]] - 2665810800*e^7*\[Nu]^3*
           Cos[5*\[Zeta]] - 103578804540*e^6*Cos[6*\[Zeta]] + 
          6062364000*e^8*Cos[6*\[Zeta]] - 167732537400*e^6*\[Nu]*
           Cos[6*\[Zeta]] - 12202218000*e^8*\[Nu]*Cos[6*\[Zeta]] + 
          4027542750*e^6*Pi^2*\[Nu]*Cos[6*\[Zeta]] - 44654439600*e^6*\[Nu]^2*
           Cos[6*\[Zeta]] - 5479236000*e^8*\[Nu]^2*Cos[6*\[Zeta]] + 
          7222060800*e^6*\[Nu]^3*Cos[6*\[Zeta]] + 240912000*e^8*\[Nu]^3*
           Cos[6*\[Zeta]] + 3871153890*e^7*Cos[7*\[Zeta]] - 
          6276476700*e^7*\[Nu]*Cos[7*\[Zeta]] - 945491400*e^7*\[Nu]^2*
           Cos[7*\[Zeta]] + 3274441200*e^7*\[Nu]^3*Cos[7*\[Zeta]] - 
          217515375*e^8*Cos[8*\[Zeta]] + 256425750*e^8*\[Nu]*Cos[8*\[Zeta]] + 
          847948500*e^8*\[Nu]^2*Cos[8*\[Zeta]] + 423549000*e^8*\[Nu]^3*
           Cos[8*\[Zeta]]) - 1584*flagTail*(1 + e*Cos[\[Zeta]])*
         (1076069376 + 564867264*e^2 - 6122125680*e^4 - 4714116120*e^6 + 
          552222720*EulerGamma + 1461089280*e^2*EulerGamma + 
          158188800*e^4*EulerGamma - 180633600*Pi^2 - 477926400*e^2*Pi^2 - 
          51744000*e^4*Pi^2 + 1900878936*e^3*Cos[3*\[Zeta]] + 
          2929908240*e^5*Cos[3*\[Zeta]] + 760744320*e^3*EulerGamma*
           Cos[3*\[Zeta]] - 248841600*e^3*Pi^2*Cos[3*\[Zeta]] - 
          1561490784*e^4*Cos[4*\[Zeta]] - 2828469672*e^6*Cos[4*\[Zeta]] + 
          120798720*e^4*EulerGamma*Cos[4*\[Zeta]] - 39513600*e^4*Pi^2*
           Cos[4*\[Zeta]] - 976636080*e^5*Cos[5*\[Zeta]] + 
          471411612*e^6*Cos[6*\[Zeta]] + 1104445440*Log[2] - 
          1852247040*e^2*Log[2] + 176248208640*e^4*Log[2] - 
          1563764357120*e^6*Log[2] - 4278288000*e^3*Cos[3*\[Zeta]]*Log[2] - 
          88562718720*e^5*Cos[3*\[Zeta]]*Log[2] + 58127193600*e^4*
           Cos[4*\[Zeta]]*Log[2] - 938258614272*e^6*Cos[4*\[Zeta]]*Log[2] + 
          29520906240*e^5*Cos[5*\[Zeta]]*Log[2] + 156376435712*e^6*
           Cos[6*\[Zeta]]*Log[2] + 4717621440*e^2*Log[3] - 
          104967077040*e^4*Log[3] + 455103043290*e^6*Log[3] + 
          5897026800*e^3*Cos[3*\[Zeta]]*Log[3] + 53073241200*e^5*
           Cos[3*\[Zeta]]*Log[3] - 34202755440*e^4*Cos[4*\[Zeta]]*Log[3] + 
          273061825974*e^6*Cos[4*\[Zeta]]*Log[3] - 17691080400*e^5*
           Cos[5*\[Zeta]]*Log[3] - 45510304329*e^6*Cos[6*\[Zeta]]*Log[3] + 
          24*e*Cos[\[Zeta]]*(14980*e^4*(-5433 + 164224*Log[2] - 
              98415*Log[3]) + 140*(1037843 + 659120*EulerGamma - 
              215600*Pi^2 - 80464*Log[2] + 1404054*Log[3]) + 
            e^2*(-1999021 + 61058480*EulerGamma - 19972400*Pi^2 - 
              223681360*Log[2] + 343993230*Log[3])) + 3*e^2*Cos[2*\[Zeta]]*
           (160*(7167029 + 3894800*EulerGamma - 1274000*Pi^2 - 
              11636464*Log[2] + 19656756*Log[3]) + 16*e^2*(165470017 + 
              5812240*EulerGamma - 1901200*Pi^2 - 4957481200*Log[2] + 
              2997655290*Log[3]) + 3745*e^4*(629388 + 208780288*Log[2] - 
              60761421*Log[3] - 48828125*Log[5])) + 365722656250*e^6*Log[5] + 
          219433593750*e^6*Cos[4*\[Zeta]]*Log[5] - 36572265625*e^6*
           Cos[6*\[Zeta]]*Log[5]) + 
        (13667512320*flagTail*(1 + e*Cos[\[Zeta]])^3*(96 + 13*e^2 + 
            193*e*Cos[\[Zeta]] + 84*e^2*Cos[2*\[Zeta]]) - 
          1138959360*(1 + e*Cos[\[Zeta]])^2*(768 + 876*e^2 - 27*e^4 + 
            2*e*(1156 + 157*e^2)*Cos[\[Zeta]] + 1732*e^2*Cos[2*\[Zeta]] + 
            1038*e^3*Cos[3*\[Zeta]] + 315*e^4*Cos[4*\[Zeta]]))*
         Log[(1 - e^2)/(x*(1 + e*Cos[\[Zeta]]))]))/
      (8382528000*(1 - e^2)^(13/2)) - (SO*x^(13/2)*\[Epsilon]^6*\[Nu]*
       (1 + e*Cos[\[Zeta]])^2*(flagTail*(7*Pi*\[Delta]*\[Chi]A*
           (-1497600 - 4893120*e^2 + 5840640*e^4 + 1137520*e^6 - 1835*e^8 + 
            20*e*(-475728 + 83340*e^2 + 655848*e^4 + 62333*e^6)*
             Cos[\[Zeta]] + 16*e^2*(-514800 + 1118130*e^2 + 695055*e^4 + 
              31219*e^6)*Cos[2*\[Zeta]] + 7557840*e^3*Cos[3*\[Zeta]] + 
            19044720*e^5*Cos[3*\[Zeta]] + 4424004*e^7*Cos[3*\[Zeta]] + 
            13992480*e^4*Cos[4*\[Zeta]] + 8042640*e^6*Cos[4*\[Zeta]] + 
            487156*e^8*Cos[4*\[Zeta]] + 6617520*e^5*Cos[5*\[Zeta]] + 
            1246540*e^7*Cos[5*\[Zeta]] + 1019600*e^6*Cos[6*\[Zeta]] + 
            3824*e^8*Cos[6*\[Zeta]] - 2324*e^7*Cos[7*\[Zeta]] - 
            809*e^8*Cos[8*\[Zeta]]) + 7*Pi*\[Chi]S*(-1497600 - 4893120*e^2 + 
            5840640*e^4 + 1137520*e^6 - 1835*e^8 + 1566720*\[Nu] + 
            8488800*e^2*\[Nu] + 1539720*e^4*\[Nu] - 329440*e^6*\[Nu] + 
            480*e^8*\[Nu] + 5*e*(72*e^4*(36436 + 18379*\[Nu]) + 
              96*(-19822 + 21407*\[Nu]) + 72*e^2*(4630 + 52357*\[Nu]) + 
              e^6*(249332 + 232041*\[Nu]))*Cos[\[Zeta]] + 
            2*e^2*(5760*(-715 + 1411*\[Nu]) + 1560*e^2*(5734 + 8091*\[Nu]) + 
              60*e^4*(92674 + 88649*\[Nu]) + e^6*(249752 + 232419*\[Nu]))*
             Cos[2*\[Zeta]] + 7557840*e^3*Cos[3*\[Zeta]] + 
            19044720*e^5*Cos[3*\[Zeta]] + 4424004*e^7*Cos[3*\[Zeta]] + 
            14716440*e^3*\[Nu]*Cos[3*\[Zeta]] + 21901500*e^5*\[Nu]*
             Cos[3*\[Zeta]] + 4219623*e^7*\[Nu]*Cos[3*\[Zeta]] + 
            13992480*e^4*Cos[4*\[Zeta]] + 8042640*e^6*Cos[4*\[Zeta]] + 
            487156*e^8*Cos[4*\[Zeta]] + 8441160*e^4*\[Nu]*Cos[4*\[Zeta]] + 
            8590080*e^6*\[Nu]*Cos[4*\[Zeta]] + 471012*e^8*\[Nu]*
             Cos[4*\[Zeta]] + 6617520*e^5*Cos[5*\[Zeta]] + 
            1246540*e^7*Cos[5*\[Zeta]] + 2907180*e^5*\[Nu]*Cos[5*\[Zeta]] + 
            1160685*e^7*\[Nu]*Cos[5*\[Zeta]] + 1019600*e^6*Cos[6*\[Zeta]] + 
            3824*e^8*Cos[6*\[Zeta]] + 439240*e^6*\[Nu]*Cos[6*\[Zeta]] - 
            2262*e^8*\[Nu]*Cos[6*\[Zeta]] - 2324*e^7*Cos[7*\[Zeta]] + 
            1407*e^7*\[Nu]*Cos[7*\[Zeta]] - 809*e^8*Cos[8*\[Zeta]] + 
            492*e^8*\[Nu]*Cos[8*\[Zeta]])) - 4320*e*\[Delta]*\[Chi]A*
         (1 + e*Cos[\[Zeta]])^2*(2352 + 4968*e^2 + 405*e^4 + 
          24*e*(338 + 167*e^2)*Cos[\[Zeta]] + 10*e^2*(534 + 49*e^2)*
           Cos[2*\[Zeta]] + 1680*e^3*Cos[3*\[Zeta]] + 245*e^4*Cos[4*\[Zeta]])*
         Sin[\[Zeta]] + 4320*e*(-1 + 2*\[Nu])*\[Chi]S*(1 + e*Cos[\[Zeta]])^2*
         (2352 + 4968*e^2 + 405*e^4 + 24*e*(338 + 167*e^2)*Cos[\[Zeta]] + 
          10*e^2*(534 + 49*e^2)*Cos[2*\[Zeta]] + 1680*e^3*Cos[3*\[Zeta]] + 
          245*e^4*Cos[4*\[Zeta]])*Sin[\[Zeta]]))/(151200*(1 - e^2)^(13/2)) + 
     (x^6*\[Epsilon]^5*\[Nu]*(100*flagTail*Pi*(1 + e*Cos[\[Zeta]])^2*
         (94360320 + 826508160*e^2 + 1032392700*e^4 + 99513350*e^6 - 
          576240*e^8 + 188052480*\[Nu] + 1107901440*e^2*\[Nu] + 
          610868880*e^4*\[Nu] + 21909200*e^6*\[Nu] + 137200*e^8*\[Nu] + 
          5*e*(e^6*(35719 - 2190*\[Nu]) + 384*(273531 + 368210*\[Nu]) + 
            192*e^2*(1872291 + 1316831*\[Nu]) + 24*e^4*(6016321 + 
              1623068*\[Nu]))*Cos[\[Zeta]] - 
          15*e^2*(2744*e^6*(-21 + 5*\[Nu]) + 384*(-110807 + 28694*\[Nu]) + 
            3*e^4*(-494917 + 511200*\[Nu]) + 16*e^2*(-2305877 + 
              1139100*\[Nu]))*Cos[2*\[Zeta]] + 427700160*e^3*Cos[3*\[Zeta]] - 
          158629140*e^5*Cos[3*\[Zeta]] - 321471*e^7*Cos[3*\[Zeta]] - 
          802244160*e^3*\[Nu]*Cos[3*\[Zeta]] - 268825680*e^5*\[Nu]*
           Cos[3*\[Zeta]] + 19710*e^7*\[Nu]*Cos[3*\[Zeta]] + 
          137346900*e^4*Cos[4*\[Zeta]] - 79613478*e^6*Cos[4*\[Zeta]] - 
          345744*e^8*Cos[4*\[Zeta]] - 358643280*e^4*\[Nu]*Cos[4*\[Zeta]] - 
          24550800*e^6*\[Nu]*Cos[4*\[Zeta]] + 82320*e^8*\[Nu]*
           Cos[4*\[Zeta]] + 6962460*e^5*Cos[5*\[Zeta]] + 
          178595*e^7*Cos[5*\[Zeta]] + 9994800*e^5*\[Nu]*Cos[5*\[Zeta]] - 
          10950*e^7*\[Nu]*Cos[5*\[Zeta]] - 3867137*e^6*Cos[6*\[Zeta]] + 
          57624*e^8*Cos[6*\[Zeta]] + 20941600*e^6*\[Nu]*Cos[6*\[Zeta]] - 
          13720*e^8*\[Nu]*Cos[6*\[Zeta]] - 35719*e^7*Cos[7*\[Zeta]] + 
          2190*e^7*\[Nu]*Cos[7*\[Zeta]]) + 64*e*\[Nu]*(-1730112000 - 
          2899779200*e^2 + 13241471440*e^4 + 77212728940*e^6 + 
          376167797095*e^8 - 2071183286900*e^10 + 3713740802800*e^12 - 
          3277613610740*e^14 + 1455110985160*e^16 - 260853895820*e^18 - 
          40*e*(43197920 - 610275040*e^2 - 3009727072*e^4 + 9325262027*e^6 - 
            13775813380*e^8 + 10400356400*e^10 - 3747073540*e^12 + 
            328860392*e^14 + 92428868*e^16)*Cos[\[Zeta]] + 
          10*e^2*(1483741600 + 9091178888*e^2 + 26129358983*e^4 - 
            351752700836*e^6 + 1060126171055*e^8 - 1540394866780*e^10 + 
            1214323120927*e^12 - 501836437438*e^14 + 85589666561*e^16)*
           Cos[2*\[Zeta]] + 25064859200*e^3*Cos[3*\[Zeta]] + 
          111552835480*e^5*Cos[3*\[Zeta]] - 990567026280*e^7*Cos[3*\[Zeta]] + 
          2784003198200*e^9*Cos[3*\[Zeta]] - 3915590117600*e^11*
           Cos[3*\[Zeta]] + 3028306222200*e^13*Cos[3*\[Zeta]] - 
          1235752791280*e^15*Cos[3*\[Zeta]] + 208867167880*e^17*
           Cos[3*\[Zeta]] + 16810745680*e^4*Cos[4*\[Zeta]] + 
          65709068756*e^6*Cos[4*\[Zeta]] - 633770393316*e^8*Cos[4*\[Zeta]] + 
          1795674477940*e^10*Cos[4*\[Zeta]] - 2534933445520*e^12*
           Cos[4*\[Zeta]] + 1964515447860*e^14*Cos[4*\[Zeta]] - 
          802690276136*e^16*Cos[4*\[Zeta]] + 135791724236*e^18*
           Cos[4*\[Zeta]] + 5533876408*e^5*Cos[5*\[Zeta]] - 
          20953077048*e^7*Cos[5*\[Zeta]] + 53402196120*e^9*Cos[5*\[Zeta]] - 
          71202928160*e^11*Cos[5*\[Zeta]] + 53402196120*e^13*Cos[5*\[Zeta]] - 
          21360878448*e^15*Cos[5*\[Zeta]] + 3560146408*e^17*Cos[5*\[Zeta]] + 
          899144126*e^6*Cos[6*\[Zeta]] - 2186072256*e^8*Cos[6*\[Zeta]] + 
          5545944390*e^10*Cos[6*\[Zeta]] - 7394592520*e^12*Cos[6*\[Zeta]] + 
          5545944390*e^14*Cos[6*\[Zeta]] - 2218377756*e^16*Cos[6*\[Zeta]] + 
          369729626*e^18*Cos[6*\[Zeta]] + 83071800*e^7*Cos[7*\[Zeta]] + 
          5788125*e^8*Cos[8*\[Zeta]])*Sin[\[Zeta]]))/(120960000*(1 - e^2)^6)



(* ::Subsection::Closed:: *)
(*Eccentricity corrections to SEOBNRv5 RR force*)


(* ::Text:: *)
(*The EOB RR force is factorized as*)
(*F\[Phi] = F\[Phi]^modes F\[Phi]ecc*)
(*Fr = pr/pphi F\[Phi]^modes Frecc*)
(**)
(*where F\[Phi]ecc and Frecc are the nonspinning eccentricity corrections given here, and*)
(*F\[Phi]^modes = - M^2 \[CapitalOmega]/(8 Pi) \sum \sum m^2 |d_L h_lm^F|^2*)
(**)
(*with d_L the luminosity distance and h_lm^F the factorized EOB eccentric waveform modes*)


Frecc = (12288 + 28160*e*Cos[\[Zeta]] + e^2*(-25344 - 5888*Cos[2*\[Zeta]]) + 
       e^3*(26336*Cos[\[Zeta]] - 2144*Cos[3*\[Zeta]]) + 
       e^4*(-14208 - 6656*Cos[2*\[Zeta]] + 4480*Cos[4*\[Zeta]]) + 
       e^5*(19212*Cos[\[Zeta]] - 4634*Cos[3*\[Zeta]] - 4242*Cos[5*\[Zeta]]) + 
       e^6*(-10178 - 8543*Cos[2*\[Zeta]] + 9490*Cos[4*\[Zeta]] + 
         2991*Cos[6*\[Zeta]]))/12288 + 
     (e*x*\[Epsilon]^2*(256*(201317 + 124404*\[Nu])*Cos[\[Zeta]] + 
        e*(-256*(89963 + 3280*\[Nu]) + 256*(158051 + 66824*\[Nu])*
           Cos[2*\[Zeta]]) + e^2*(32*(1562823 + 875080*\[Nu])*Cos[\[Zeta]] - 
          32*(596539 + 259912*\[Nu])*Cos[3*\[Zeta]]) + 
        e^3*(-80*(305957 + 74932*\[Nu]) + 64*(729403 + 385724*\[Nu])*
           Cos[2*\[Zeta]] + (7281232 + 4917056*\[Nu])*Cos[4*\[Zeta]]) + 
        e^4*((51144550 + 34397880*\[Nu])*Cos[\[Zeta]] - 
          25*(964613 + 633604*\[Nu])*Cos[3*\[Zeta]] + 
          (-1077113 - 2123412*\[Nu])*Cos[5*\[Zeta]]) + 
        e^5*(-4*(5459537 + 2114398*\[Nu]) + (42487832 + 21357444*\[Nu])*
           Cos[2*\[Zeta]] + 4*(2900741 + 2785566*\[Nu])*Cos[4*\[Zeta]] + 
          4*(-423378 + 30175*\[Nu])*Cos[6*\[Zeta]])))/2064384 + 
     (e*x^2*\[Epsilon]^4*(-256*(-4410988835 + 77590800*\[Nu] + 
          140925456*\[Nu]^2)*Cos[\[Zeta]] + 
        e*(128*(4138654151 + 2444844744*\[Nu] - 139450416*\[Nu]^2) + 
          128*(12359148043 + 37941192*\[Nu] + 808323600*\[Nu]^2)*
           Cos[2*\[Zeta]]) + e^2*((1702626162320 + 199204592256*\[Nu] - 
            47865599232*\[Nu]^2)*Cos[\[Zeta]] + 
          16*(12792967363 + 9677423544*\[Nu] + 3064465296*\[Nu]^2)*
           Cos[3*\[Zeta]]) + e^3*(48*(26167157539 + 11079995488*\[Nu] - 
            2403543632*\[Nu]^2) + 192*(14146813109 - 336645984*\[Nu] + 
            1335061008*\[Nu]^2)*Cos[2*\[Zeta]] - 
          16*(6933068429 + 4721011104*\[Nu] + 587273808*\[Nu]^2)*
           Cos[4*\[Zeta]]) + e^4*((2234076675540 + 381212180688*\[Nu] - 
            2641584576*\[Nu]^2)*Cos[\[Zeta]] + 
          (763636538570 + 342082738920*\[Nu] + 57658973472*\[Nu]^2)*
           Cos[3*\[Zeta]] + (52895194690 + 26557627080*\[Nu] + 
            20609716896*\[Nu]^2)*Cos[5*\[Zeta]]) + 
        e^5*(2118647643574 + 810176372928*\[Nu] - 203825092032*\[Nu]^2 + 
          (3714206327561 - 123750355344*\[Nu] + 377798072160*\[Nu]^2)*
           Cos[2*\[Zeta]] + 6*(-75082553921 - 26395322720*\[Nu] + 
            444905120*\[Nu]^2)*Cos[4*\[Zeta]] - 
          3*(6165197427 - 3145850032*\[Nu] + 6539091744*\[Nu]^2)*
           Cos[6*\[Zeta]])))/6242697216 - 
     (e*x^(3/2)*\[Epsilon]^3*(86446080*Pi*Cos[\[Zeta]] + 
        3870720*(-17 + 12*EulerGamma - 24*Log[2] + 54*Log[3])*Sin[\[Zeta]] + 
        e*(-7042560*Pi + 50265600*Pi*Cos[2*\[Zeta]] + 
          3840*(20916*EulerGamma + 208*\[Nu] + 21*(-1411 + 14328*Log[2] - 
              5454*Log[3]))*Sin[2*\[Zeta]]) + e^2*(95074560*Pi*Cos[\[Zeta]] - 
          10886400*Pi*Cos[3*\[Zeta]] + 320*(59220*EulerGamma + 2236*\[Nu] + 
            21*(-3995 + 776328*Log[2] - 466074*Log[3]))*Sin[\[Zeta]] + 
          320*(47124*EulerGamma - 260*\[Nu] - 21*(3179 + 446712*Log[2] - 
              76950*Log[3] - 150000*Log[5]))*Sin[3*\[Zeta]]) + 
        e^3*(-6943440*Pi + 79699200*Pi*Cos[2*\[Zeta]] + 
          8032080*Pi*Cos[4*\[Zeta]] + 960*(112476*EulerGamma - 1250*\[Nu] - 
            7*(22763 + 2860696*Log[2] - 798579*Log[3] - 734375*Log[5]))*
           Sin[2*\[Zeta]] - 480*(25956*EulerGamma + 1014*\[Nu] - 
            7*(5253 + 2142280*Log[2] + 440640*Log[3] - 1231250*Log[5]))*
           Sin[4*\[Zeta]]) + e^4*(118265280*Pi*Cos[\[Zeta]] - 
          19846680*Pi*Cos[3*\[Zeta]] - 4326504*Pi*Cos[5*\[Zeta]] - 
          240*(65772*EulerGamma - 12956*\[Nu] + 7*(-13311 + 25632680*Log[2] - 
              7877007*Log[3] - 5696875*Log[5]))*Sin[\[Zeta]] + 
          40*(1018332*EulerGamma + 90836*\[Nu] + 
            63*(-22899 + 23182920*Log[2] + 1185138*Log[3] - 10737500*Log[5]))*
           Sin[3*\[Zeta]] + 24*(392700*EulerGamma + 24180*\[Nu] - 
            7*(79475 + 97628984*Log[2] + 56211408*Log[3] - 56593750*Log[5] - 
              19765032*Log[7]))*Sin[5*\[Zeta]]) + 
        Log[x]*(69672960*Sin[\[Zeta]] + 120476160*e*Sin[2*\[Zeta]] + 
          e^2*(28425600*Sin[\[Zeta]] + 22619520*Sin[3*\[Zeta]]) + 
          e^3*(161965440*Sin[2*\[Zeta]] - 18688320*Sin[4*\[Zeta]]) + 
          e^4*(-23677920*Sin[\[Zeta]] + 61099920*Sin[3*\[Zeta]] + 
            14137200*Sin[5*\[Zeta]]) + e^5*(238826070*Sin[2*\[Zeta]] - 
            53592840*Sin[4*\[Zeta]] - 7743330*Sin[6*\[Zeta]])) + 
        e^5*(-3650850*Pi + 84640605*Pi*Cos[2*\[Zeta]] + 
          18147570*Pi*Cos[4*\[Zeta]] + 1640499*Pi*Cos[6*\[Zeta]] + 
          15*(10614492*EulerGamma - 449640*\[Nu] + 
            7*(-2148171 + 1417428792*Log[2] + 55502982*Log[3] - 
              643862500*Log[5]))*Sin[2*\[Zeta]] - 
          4*(8932140*EulerGamma + 1154920*\[Nu] + 
            21*(-602565 + 1849071432*Log[2] + 706411125*Log[3] - 
              948234375*Log[5] - 272592733*Log[7]))*Sin[4*\[Zeta]] + 
          (-5162220*EulerGamma - 336440*\[Nu] + 
            21*(348245 + 2418946616*Log[2] + 1295441586*Log[3] - 
              759250000*Log[5] - 965192396*Log[7]))*Sin[6*\[Zeta]])))/
      7741440 + (e*x^3*\[Epsilon]^6*(384*Cos[\[Zeta]]*(548077085977591 + 
          13519341158400*EulerGamma^2 + 533762251768900*\[Nu] + 
          40705249964400*\[Nu]^2 + 45987133550400*\[Nu]^3 - 
          8801654400*Pi^2*(-2304 + 6847*\[Nu]) - 538373784453120*Log[2] - 
          108154729267200*Log[2]^2 - 10729635840*EulerGamma*
           (-20291 + 5040*Log[2] - 11340*Log[3]) + 955177665361920*Log[3] + 
          182511105638400*Log[3]^2) + (11680710760857600*Cos[\[Zeta]] + 
          e*(42585924648960000 + 21171288254054400*Cos[2*\[Zeta]]) + 
          e^2*(127554983829504000*Cos[\[Zeta]] - 1419530821632000*
             Cos[3*\[Zeta]]) + e^3*(140381458753536000 + 80142654386995200*
             Cos[2*\[Zeta]] - 10433551538995200*Cos[4*\[Zeta]]) + 
          e^4*(311485620289536000*Cos[\[Zeta]] + 7508304095846400*
             Cos[3*\[Zeta]] + 4131848641536000*Cos[5*\[Zeta]]) + 
          e^5*(267912994975718400 + 210787969489574400*Cos[2*\[Zeta]] - 
            30592790363520000*Cos[4*\[Zeta]] - 1533917122214400*
             Cos[6*\[Zeta]]))*Log[x]^2 - 24721080975360*Pi*
         (47 + 420*EulerGamma + 420*Log[2] + 945*Log[3])*Sin[\[Zeta]] + 
        e*(768*Cos[2*\[Zeta]]*(1207185385040223 + 12251902924800*
             EulerGamma^2 - 19872577185050*\[Nu] - 137379186436800*\[Nu]^2 + 
            19233878647200*\[Nu]^3 - 122245200*Pi^2*(9376 + 229887*\[Nu]) + 
            6914441403555840*Log[2] + 1394852659200*\[Nu]*Log[2] + 
            1673018468352000*Log[2]^2 + 1117670400*EulerGamma*
             (177591 + 416*\[Nu] + 641592*Log[2] - 318654*Log[3]) - 
            3535838829895680*Log[3] + 182511105638400*Log[2]*Log[3] - 
            602666880076800*Log[3]^2) + 10752*(96076539118207 + 
            1760330880000*EulerGamma^2 - 27527857586925*\[Nu] - 
            567948809400*\[Nu]^2 + 1101738723600*\[Nu]^3 + 
            8731800*Pi^2*(171616 + 120909*\[Nu]) - 568933916221440*Log[2] + 
            3299363020800*Log[2]^2 - 47900160*EulerGamma*
             (41423 + 147000*Log[2] - 330750*Log[3]) + 338667686945280*
             Log[3] - 26073015091200*Log[2]*Log[3] + 33541847539200*
             Log[3]^2) + 171674173440*Pi*(18900*EulerGamma - 1280*\[Nu] - 
            63*(4063 + 32540*Log[2] - 21465*Log[3]))*Sin[2*\[Zeta]]) + 
        e^2*(480*Cos[\[Zeta]]*(1921881729893013 + 118106466508800*
             EulerGamma^2 + 3306767383761070*\[Nu] + 421707335647440*
             \[Nu]^2 + 75094796108640*\[Nu]^3 - 1760330880*Pi^2*
             (-25616 + 95735*\[Nu]) - 4615241506799616*Log[2] + 
            883406684160*\[Nu]*Log[2] + 8353300471971840*Log[2]^2 + 
            59609088*EulerGamma*(5173701 + 34580*\[Nu] + 80894520*Log[2] - 
              36384390*Log[3]) + 3942596575120896*Log[3] + 
            5021469573120*\[Nu]*Log[3] + 4787874671247360*Log[2]*Log[3] - 
            4756695690700800*Log[3]^2) - 288*Cos[3*\[Zeta]]*
           (-3434255002066693 + 2190633984000*EulerGamma^2 - 
            338562401025350*\[Nu] + 273886420849200*\[Nu]^2 + 
            2653530202400*\[Nu]^3 + 977961600*Pi^2*(2512 + 2255*\[Nu]) - 
            5466972795863040*Log[2] - 3332148019200*\[Nu]*Log[2] + 
            10896338615500800*Log[2]^2 + 650991483394560*Log[3] + 
            4184557977600*\[Nu]*Log[3] + 14124331675238400*Log[2]*Log[3] - 
            6465202429593600*Log[3]^2 + 99348480*EulerGamma*
             (5980*\[Nu] + 21*(-139721 + 3628680*Log[2] - 684450*Log[3] - 
                1125000*Log[5])) + 1331890560000000*Log[5] - 
            3129477120000000*Log[2]*Log[5] - 1955923200000000*Log[5]^2) - 
          14306181120*Pi*(2606940*EulerGamma - 35120*\[Nu] + 
            3*(-84443 + 3426360*Log[2] + 742770*Log[3]))*Sin[\[Zeta]] + 
          71530905600*Pi*(-682275 + 194292*EulerGamma + 8224*\[Nu] + 
            23113944*Log[2] - 6995646*Log[3] - 4725000*Log[5])*
           Sin[3*\[Zeta]]) + e^3*(48*(67362523132058877 + 1299828321792000*
             EulerGamma^2 - 24290405721618300*\[Nu] + 3209284239705440*
             \[Nu]^2 + 483998197449600*\[Nu]^3 + 733471200*Pi^2*
             (1206112 + 1189615*\[Nu]) + 947042313598402560*Log[2] + 
            280016671334400*\[Nu]*Log[2] + 137791378309939200*Log[2]^2 + 
            745113600*EulerGamma*(19942*\[Nu] + 9*(-286607 + 13195000*
                 Log[2] - 6806646*Log[3])) - 107906540115838464*Log[3] - 
            118213762867200*\[Nu]*Log[3] + 121816023507763200*Log[2]*Log[3] - 
            112263341541120000*Log[3]^2 - 350363475000000000*Log[5]) + 
          384*Cos[2*\[Zeta]]*(3675321997825275 + 92757701836800*
             EulerGamma^2 + 2087533004528900*\[Nu] - 772213765629000*
             \[Nu]^2 + 39018896911200*\[Nu]^3 - 122245200*Pi^2*
             (294368 + 1639221*\[Nu]) - 155812259351992320*Log[2] - 
            3290421657600*\[Nu]*Log[2] - 40120147036569600*Log[2]^2 + 
            26927289735502464*Log[3] + 2026895270400*\[Nu]*Log[3] - 
            68543059673088000*Log[2]*Log[3] + 32553042021561600*Log[3]^2 - 
            111767040*EulerGamma*(-9552524 + 4440*\[Nu] + 306331200*Log[2] - 
              82404945*Log[3] - 81046875*Log[5]) + 52879926330000000*Log[5] + 
            7970387040000000*Log[2]*Log[5] + 3960744480000000*Log[3]*Log[5] + 
            7181905500000000*Log[5]^2) - 144*Cos[4*\[Zeta]]*
           (-891568561857897 + 32202319564800*EulerGamma^2 - 
            1201308372990900*\[Nu] - 394201401095200*\[Nu]^2 - 
            61177873040000*\[Nu]^3 + 81496800*Pi^2*(-257120 + 45633*\[Nu]) - 
            101808321739407360*Log[2] + 56762754048000*\[Nu]*Log[2] + 
            15210510594048000*Log[2]^2 + 36088578175136256*Log[3] - 
            28071409766400*\[Nu]*Log[3] - 186127529398272000*Log[2]*Log[3] + 
            26666900434944000*Log[3]^2 + 447068160*EulerGamma*
             (6110*\[Nu] - 7*(60613 + 13928600*Log[2] + 2927340*Log[3] - 
                8031250*Log[5])) + 19683999720000000*Log[5] + 
            20993575680000000*Log[2]*Log[5] + 21123970560000000*Log[3]*
             Log[5] + 16054869600000000*Log[5]^2) - 1192181760*Pi*
           (90232851 + 296100*EulerGamma + 1064720*\[Nu] - 
            3744669600*Log[2] + 1203270390*Log[3] + 789468750*Log[5])*
           Sin[2*\[Zeta]] - 2384363520*Pi*(1679262 + 293580*EulerGamma + 
            93535*\[Nu] + 2126035800*Log[2] + 51531795*Log[3] - 
            951890625*Log[5])*Sin[4*\[Zeta]]) + 
        e^4*(3*Cos[3*\[Zeta]]*(1020885702729078039 + 1112341347532800*
             EulerGamma^2 + 15285935405110100*\[Nu] - 84334472891474400*
             \[Nu]^2 - 1873750644748800*\[Nu]^3 + 162993600*Pi^2*
             (-603776 + 11033469*\[Nu]) - 5108207770065641472*Log[2] - 
            8078438198476800*\[Nu]*Log[2] - 5837666533687296000*Log[2]^2 - 
            2666120484515152896*Log[3] + 5277693276979200*\[Nu]*Log[3] + 
            63887566390463692800*Log[2]*Log[3] - 10973799620943667200*
             Log[3]^2 + 62589542400*EulerGamma*(1198657 + 4936*\[Nu] + 
              251664144*Log[2] + 26254368*Log[3] - 125962500*Log[5]) + 
            4163881075200000000*Log[5] - 4830347934720000000*Log[2]*Log[5] - 
            7932050945280000000*Log[3]*Log[5] - 5040414086400000000*
             Log[5]^2) + 2*Cos[\[Zeta]]*(1052782757668559349 + 
            69219026731008000*EulerGamma^2 + 2007224319586947900*\[Nu] + 
            258723978561933920*\[Nu]^2 + 30661553438323200*\[Nu]^3 - 
            488980800*Pi^2*(-42965312 + 183175659*\[Nu]) + 649749471357837312*
             Log[2] + 2584268557516800*\[Nu]*Log[2] - 6704493641485516800*
             Log[2]^2 + 1060832732424385536*Log[3] - 7447225643827200*\[Nu]*
             Log[3] - 37986462275766681600*Log[2]*Log[3] + 
            15081234867224064000*Log[3]^2 - 708044198400000000*Log[5] + 
            5811886080000000*\[Nu]*Log[5] + 5644794355200000000*Log[2]*
             Log[5] + 1251595255680000000*Log[3]*Log[5] + 2674235995200000000*
             Log[5]^2 + 5364817920*EulerGamma*(169840*\[Nu] + 
              21*(1114709 - 108190240*Log[2] + 24864570*Log[3] + 
                33218750*Log[5]))) + 9*Cos[5*\[Zeta]]*(-4857947089565287 + 
            204041908224000*EulerGamma^2 - 6521754829306900*\[Nu] - 
            2705974091245600*\[Nu]^2 + 786578373235200*\[Nu]^3 + 
            10866240*Pi^2*(-8753152 + 19824525*\[Nu]) + 712910855978754048*
             Log[2] + 2971242808934400*\[Nu]*Log[2] + 4878968993405337600*
             Log[2]^2 + 1072660474067567616*Log[3] - 825752774246400*\[Nu]*
             Log[3] - 11168779276948930560*Log[2]*Log[3] - 166849624873451520*
             Log[3]^2 - 684833909760000000*Log[5] - 645765120000000*\[Nu]*
             Log[5] - 1385315205120000000*Log[2]*Log[5] + 2485587202560000000*
             Log[3]*Log[5] + 590362819200000000*Log[5]^2 - 290027543414095872*
             Log[7] + 659778297814056960*Log[2]*Log[7] + 288653005293649920*
             Log[7]^2 + 198696960*EulerGamma*(-1764543 + 234520*\[Nu] - 
              9289319760*Log[2] - 5589588060*Log[3] + 5307750000*Log[5] + 
              2075328360*Log[7])) - 894136320*Pi*(-45549789 + 
            104464500*EulerGamma + 134280*\[Nu] + 2033966200*Log[2] - 
            1061475030*Log[3] + 102812500*Log[5])*Sin[\[Zeta]] + 
          745113600*Pi*(46141956*EulerGamma + 1565000*\[Nu] - 
            3*(59115137 + 8614572568*Log[2] + 577077858*Log[3] - 
              4142075000*Log[5]))*Sin[3*\[Zeta]] + 29804544*Pi*
           (-63673857 + 26163900*EulerGamma - 3081800*\[Nu] + 
            454960471560*Log[2] + 171501266790*Log[3] - 237798750000*Log[5] - 
            62259850800*Log[7])*Sin[5*\[Zeta]]) + 
        e^5*(6*(1073479015388314743 + 19845407035238400*EulerGamma^2 - 
            436696443705610400*\[Nu] + 75162801361960480*\[Nu]^2 + 
            8302986949708800*\[Nu]^3 + 122245200*Pi^2*(113328032 + 
              128839671*\[Nu]) + 31525695701163417600*Log[2] - 
            26984324789452800*\[Nu]*Log[2] - 4076622258083020800*Log[2]^2 - 
            6412458116056785408*Log[3] + 8340789716582400*\[Nu]*Log[3] - 
            13624068734683545600*Log[2]*Log[3] + 6214824442579737600*
             Log[3]^2 - 9496791251640000000*Log[5] + 7063056000000000*\[Nu]*
             Log[5] + 1386358364160000000*Log[2]*Log[5] + 5280992640000000*
             Log[3]*Log[5] + 1443471321600000000*Log[5]^2 + 
            74511360*EulerGamma*(-362207529 + 5856760*\[Nu] - 
              67197877320*Log[2] + 16288316730*Log[3] + 19448625000*Log[
                5])) + Cos[2*\[Zeta]]*(1903337779040421561 + 
            93683541995366400*EulerGamma^2 + 2386443017064519000*\[Nu] - 
            580423498802989600*\[Nu]^2 - 5815685250892800*\[Nu]^3 - 
            1100206800*Pi^2*(34914272 + 147341413*\[Nu]) - 
            333189837384779612160*Log[2] + 76987908974592000*\[Nu]*Log[2] - 
            116001181752861081600*Log[2]^2 + 45144542177077077504*Log[3] + 
            24997986052300800*\[Nu]*Log[3] + 591396454281417523200*Log[2]*
             Log[3] - 106556046262488345600*Log[3]^2 + 116044568944920000000*
             Log[5] - 50611841280000000*\[Nu]*Log[5] - 25152781167360000000*
             Log[2]*Log[5] - 77852393498880000000*Log[3]*Log[5] - 
            37780368040800000000*Log[5]^2 - 223534080*EulerGamma*
             (-3168912213 + 4701800*\[Nu] - 569935528680*Log[2] - 
              49700651490*Log[3] + 276705187500*Log[5])) - 
          6*Cos[4*\[Zeta]]*(-57892787022156153 + 2266132619520000*
             EulerGamma^2 - 127699432771076800*\[Nu] - 30395533220152800*
             \[Nu]^2 - 4237148181580800*\[Nu]^3 + 24449040*Pi^2*
             (-51197152 + 77320875*\[Nu]) - 30762944189049397248*Log[2] - 
            20802242429337600*\[Nu]*Log[2] - 60855638151699578880*Log[2]^2 - 
            6103447530440020992*Log[3] + 7477201563955200*\[Nu]*Log[3] + 
            139784510554769203200*Log[2]*Log[3] - 1744076885943490560*
             Log[3]^2 + 13656233661840000000*Log[5] + 4500175680000000*\[Nu]*
             Log[5] + 17336716467840000000*Log[2]*Log[5] - 
            30497732496000000000*Log[3]*Log[5] - 7418694452400000000*
             Log[5]^2 + 223534080*EulerGamma*(-66258155 + 1740840*\[Nu] + 
              109210207400*Log[2] + 50318657676*Log[3] - 57777343750*Log[5] - 
              19496556982*Log[7]) + 3131412609957198336*Log[7] - 
            6082331182973337600*Log[2]*Log[7] - 835031908170915840*Log[3]*
             Log[7] - 2985754523506191360*Log[7]^2) - 3*Cos[6*\[Zeta]]*
           (-10578716461721037 + 227246981068800*EulerGamma^2 - 
            10242425006190200*\[Nu] - 5490777907471200*\[Nu]^2 + 
            1036926471398400*\[Nu]^3 + 24449040*Pi^2*(-9789472 + 
              10068165*\[Nu]) + 17092595773298884608*Log[2] + 
            23531396836147200*\[Nu]*Log[2] + 46883053470075863040*Log[2]^2 + 
            8582562526867693056*Log[3] + 422640355737600*\[Nu]*Log[3] - 
            83032938786007203840*Log[2]*Log[3] - 15863415488260623360*
             Log[3]^2 - 5205531842280000000*Log[5] - 10372602240000000*\[Nu]*
             Log[5] - 43919081902080000000*Log[2]*Log[5] + 
            29615806725120000000*Log[3]*Log[5] + 5414973379200000000*
             Log[5]^2 + 74511360*EulerGamma*(808600*\[Nu] - 21*(-55249 + 
                13009978424*Log[2] + 6753495042*Log[3] - 3661000000*Log[5] - 
                5418912940*Log[7])) - 6625531466447072256*Log[7] + 
            11339939493679104000*Log[2]*Log[7] + 3340127632683663360*Log[3]*
             Log[7] + 5285958159439964160*Log[7]^2) - 37255680*Pi*
           (48077820*EulerGamma - 14563300*\[Nu] + 
            9*(621007547 + 71254071280*Log[2] + 7305239340*Log[3] - 
              35626937500*Log[5]))*Sin[2*\[Zeta]] - 29804544*Pi*
           (429338436 + 67079880*EulerGamma - 25125800*\[Nu] - 
            2228211294120*Log[2] - 955325511315*Log[3] + 1187722265625*
             Log[5] + 350471076795*Log[7])*Sin[4*\[Zeta]] + 
          22353408*Pi*(-14706193 + 9019500*EulerGamma + 10270300*\[Nu] - 
            1941829691760*Log[2] - 904628813760*Log[3] + 683983125000*
             Log[5] + 636779918460*Log[7])*Sin[6*\[Zeta]]) + 
        Log[x]*(2060090081280*Cos[\[Zeta]]*(38189 + 7560*EulerGamma - 
            15120*Log[2] + 34020*Log[3]) - 15574281014476800*Pi*
           Sin[\[Zeta]] + e*(257511260160*Cos[2*\[Zeta]]*
             (660687 + 109620*EulerGamma + 2080*\[Nu] + 3207960*Log[2] - 
              1593270*Log[3]) + 257511260160*(-219713 + 220500*EulerGamma - 
              441000*Log[2] + 992250*Log[3]) + 4866962817024000*Pi*
             Sin[2*\[Zeta]]) + e^2*(214592716800*Cos[\[Zeta]]*
             (447567 + 792540*EulerGamma + 6916*\[Nu] + 16178904*Log[2] - 
              7276878*Log[3]) - 42918543360*Cos[3*\[Zeta]]*
             (44100*EulerGamma + 5980*\[Nu] + 9*(-271303 + 8466920*Log[2] - 
                1597050*Log[3] - 2625000*Log[5])) - 55943033713459200*Pi*
             Sin[\[Zeta]] + 20846824066252800*Pi*Sin[3*\[Zeta]]) + 
          e^3*(10729635840*(-19613919 + 17444700*EulerGamma + 99710*\[Nu] + 
              593775000*Log[2] - 306299070*Log[3]) - 32188907520*
             Cos[4*\[Zeta]]*(432180*EulerGamma + 18330*\[Nu] - 
              7*(132619 + 41785800*Log[2] + 8782020*Log[3] - 24093750*
                 Log[5])) + 64377815040*Cos[2*\[Zeta]]*(7445908 + 
              1659840*EulerGamma - 4440*\[Nu] - 306331200*Log[2] + 
              82404945*Log[3] + 81046875*Log[5]) - 529507528704000*Pi*
             Sin[2*\[Zeta]] - 1050002163302400*Pi*Sin[4*\[Zeta]]) + 
          e^4*(8047226880*Cos[3*\[Zeta]]*(34444163 + 1244040*EulerGamma + 
              172760*\[Nu] + 8808245040*Log[2] + 918902880*Log[3] - 
              4408687500*Log[5]) + 16094453760*Cos[\[Zeta]]*
             (8067657 + 25804800*EulerGamma + 169840*\[Nu] - 2271995040*Log[
                2] + 522155970*Log[3] + 697593750*Log[5]) + 
            2682408960*Cos[5*\[Zeta]]*(2053800*EulerGamma + 234520*\[Nu] - 
              9*(170951 + 1032146640*Log[2] + 621065340*Log[3] - 
                589750000*Log[5] - 230592040*Log[7])) - 140108255400960000*Pi*
             Sin[\[Zeta]] + 51571498419302400*Pi*Sin[3*\[Zeta]] + 
            1169704663142400*Pi*Sin[5*\[Zeta]]) + 
          e^5*(335301120*Cos[2*\[Zeta]]*(2509045353 + 838203660*EulerGamma - 
              4701800*\[Nu] + 569935528680*Log[2] + 49700651490*Log[3] - 
              276705187500*Log[5]) + 670602240*(-590375613 + 
              532681380*EulerGamma + 5856760*\[Nu] - 67197877320*Log[2] + 
              16288316730*Log[3] + 19448625000*Log[5]) - 
            335301120*Cos[6*\[Zeta]]*(6099660*EulerGamma + 808600*\[Nu] - 
              3*(56237 + 91069848968*Log[2] + 47274465294*Log[3] - 
                25627000000*Log[5] - 37932390580*Log[7])) - 
            2011806720*Cos[4*\[Zeta]]*(-49157415 + 20275500*EulerGamma + 
              1740840*\[Nu] + 109210207400*Log[2] + 50318657676*Log[3] - 
              57777343750*Log[5] - 19496556982*Log[7]) - 2686757815526400*Pi*
             Sin[2*\[Zeta]] - 2998927852462080*Pi*Sin[4*\[Zeta]] + 
            302424845184000*Pi*Sin[6*\[Zeta]]))))/865237834137600 + 
     (e*x^(5/2)*\[Epsilon]^5*(-3628800*Pi*(1574287 + 49860*\[Nu])*
         Cos[\[Zeta]] + 645120*(-2464*\[Nu]^2 + 540*EulerGamma*
           (4709 + 1828*\[Nu]) + 4*\[Nu]*(3376819 + 18920520*Log[2] - 
            10825650*Log[3]) - 9*(133229 + 812760*Log[2] - 1165590*Log[3]))*
         Sin[\[Zeta]] + e*(-9676800*Pi*(266830 + 151509*\[Nu]) + 
          1209600*Pi*(-6563737 + 370380*\[Nu])*Cos[2*\[Zeta]] - 
          3840*(129636752*\[Nu]^2 + 30240*EulerGamma*(4858 + 12647*\[Nu]) + 
            4*\[Nu]*(-647999071 + 8318313360*Log[2] + 156534525*Log[3] - 
              3588046875*Log[5]) - 63*(15818978 + 232141920*Log[2] - 
              81014985*Log[3] - 56953125*Log[5]))*Sin[2*\[Zeta]]) + 
        e^2*(-75600*Pi*(178176097 + 21309308*\[Nu])*Cos[\[Zeta]] + 
          75600*Pi*(-22160837 + 9127700*\[Nu])*Cos[3*\[Zeta]] + 
          80*(-6335543520*\[Nu]^2 + 45360*EulerGamma*(2746071 + 
              237004*\[Nu]) - 20*\[Nu]*(-55848045928 + 835931692512*Log[2] - 
              268111553661*Log[3] - 179163140625*Log[5]) + 
            567*(-250255972 + 3048300000*Log[2] + 1066257945*Log[3] - 
              1579921875*Log[5]))*Sin[\[Zeta]] - 400*(-14989344*\[Nu]^2 + 
            9072*EulerGamma*(1103033 + 663156*\[Nu]) - 
            28*\[Nu]*(-21801176 + 32273943264*Log[2] + 13149190971*Log[3] - 
              23321165625*Log[5]) + 189*(-90966916 + 2953351392*Log[2] - 
              199314351*Log[3] - 990682875*Log[5]))*Sin[3*\[Zeta]]) + 
        e^3*(-7560*Pi*(852822433 + 398233636*\[Nu]) + 
          60480*Pi*(-273064507 + 21539576*\[Nu])*Cos[2*\[Zeta]] - 
          7560*Pi*(-75431789 + 4067052*\[Nu])*Cos[4*\[Zeta]] - 
          160*(204408708*\[Nu]^2 + 11340*EulerGamma*(84935 + 2261972*\[Nu]) - 
            4*\[Nu]*(58870094156 + 5211509761080*Log[2] + 1011939367005*Log[
                3] - 2947044515625*Log[5]) + 189*(-240702767 + 
              20030508920*Log[2] + 6834239325*Log[3] - 13177440625*Log[5]))*
           Sin[2*\[Zeta]] + 240*(1418612728*\[Nu]^2 + 11340*EulerGamma*
             (-102857 + 80276*\[Nu]) - 2*\[Nu]*(2570900939 + 
              1945830282480*Log[2] + 1683606560580*Log[3] - 1224023062500*Log[
                5] - 630380989350*Log[7]) + 315*(3383343 + 8861911816*Log[
                2] + 2108811510*Log[3] - 4083872750*Log[5] - 1000604745*Log[
                7]))*Sin[4*\[Zeta]]) + 
        e^4*(-1890*Pi*(12488714761 + 1831769596*\[Nu])*Cos[\[Zeta]] + 
          945*Pi*(-4773871337 + 1501193028*\[Nu])*Cos[3*\[Zeta]] - 
          945*Pi*(117233297 + 30386972*\[Nu])*Cos[5*\[Zeta]] + 
          20*(-140937248448*\[Nu]^2 + 22680*EulerGamma*(45450981 + 
              7591148*\[Nu]) + 4*\[Nu]*(4550889179476 + 169754320708560*Log[
                2] + 1745635439205*Log[3] - 74190600421875*Log[5]) - 
            189*(6901785426 + 136438886800*Log[2] + 288563451345*Log[3] - 
              268777164375*Log[5]))*Sin[\[Zeta]] - 
          5*(469522433280*\[Nu]^2 + 136080*EulerGamma*(13460103 + 
              8680324*\[Nu]) + 4*\[Nu]*(216300611096 + 543750482247840*Log[
                2] + 279982034152065*Log[3] - 292874131265625*Log[5] - 
              108950847659325*Log[7]) - 1701*(1919200452 + 307955798560*Log[
                2] + 179986078125*Log[3] - 181260713125*Log[5] - 
              64051056825*Log[7]))*Sin[3*\[Zeta]] - 
          15*(24557831168*\[Nu]^2 + 861840*EulerGamma*(-39145 + 2692*\[Nu]) - 
            4*\[Nu]*(31786967336 + 65519029394784*Log[2] + 37124246571993*Log[
                3] - 14158020515625*Log[5] - 32582292069537*Log[7]) + 
            63*(505581780 + 2336370871968*Log[2] + 951973520391*Log[3] - 
              910232024375*Log[5] - 618346238559*Log[7]))*Sin[5*\[Zeta]]) + 
        e^5*(-3780*Pi*(3156310921 + 1351060342*\[Nu]) + 
          1890*Pi*(-13452056029 + 1290809182*\[Nu])*Cos[2*\[Zeta]] - 
          7560*Pi*(-121928598 + 4744123*\[Nu])*Cos[4*\[Zeta]] + 
          3780*Pi*(-21959928 + 5154379*\[Nu])*Cos[6*\[Zeta]] - 
          5*(-959923461000*\[Nu]^2 + 11340*EulerGamma*(-4440003 + 
              146279860*\[Nu]) + 4*\[Nu]*(-5265926028868 + 1883219514903720*
               Log[2] + 892452729397635*Log[3] - 1005084201515625*Log[5] - 
              342682110043875*Log[7]) - 2835*(872648657 + 326596604136*Log[
                2] + 338222719773*Log[3] - 225555782875*Log[5] - 
              120875523825*Log[7]))*Sin[2*\[Zeta]] + 
          (3500617382400*\[Nu]^2 + 226800*EulerGamma*(-2337665 + 
              2572668*\[Nu]) + 56*\[Nu]*(-57975725792 + 771055284998160*Log[
                2] + 371494865148255*Log[3] - 222184605234375*Log[5] - 
              300646037636595*Log[7]) - 1890*(-4521862 + 6571093433680*Log[
                2] + 3514843242693*Log[3] - 2315702123125*Log[5] - 
              2406474628145*Log[7]))*Sin[4*\[Zeta]] + 
          (191268302280*\[Nu]^2 - 56700*EulerGamma*(9423257 + 
              3106596*\[Nu]) - 28*\[Nu]*(62094118466 + 619971514657560*Log[
                2] + 66541031914365*Log[3] - 28617799921875*Log[5] - 
              234722194617015*Log[7]) + 945*(671067443 + 8561659517368*Log[
                2] + 2418785006247*Log[3] - 1877917383125*Log[5] - 
              2862843742745*Log[7]))*Sin[6*\[Zeta]]) + 
        Log[x]*(522547200*(4709 + 1828*\[Nu])*Sin[\[Zeta]] - 
          174182400*e*(4858 + 12647*\[Nu])*Sin[2*\[Zeta]] + 
          e^2*(5443200*(2746071 + 237004*\[Nu])*Sin[\[Zeta]] - 
            5443200*(1103033 + 663156*\[Nu])*Sin[3*\[Zeta]]) + 
          e^3*(-2721600*(84935 + 2261972*\[Nu])*Sin[2*\[Zeta]] + 
            4082400*(-102857 + 80276*\[Nu])*Sin[4*\[Zeta]]) + 
          e^4*(680400*(45450981 + 7591148*\[Nu])*Sin[\[Zeta]] - 
            1020600*(13460103 + 8680324*\[Nu])*Sin[3*\[Zeta]] - 
            19391400*(-39145 + 2692*\[Nu])*Sin[5*\[Zeta]]) + 
          e^5*(-85050*(-4440003 + 146279860*\[Nu])*Sin[2*\[Zeta]] + 
            340200*(-2337665 + 2572668*\[Nu])*Sin[4*\[Zeta]] - 
            85050*(9423257 + 3106596*\[Nu])*Sin[6*\[Zeta]]))))/58525286400


F\[Phi]ecc = (3072 - 5632*e*Cos[\[Zeta]] + e^2*(6144 - 1280*Cos[2*\[Zeta]]) + 
       e^3*(-6688*Cos[\[Zeta]] + 3232*Cos[3*\[Zeta]]) + 
       e^4*(3840 + 1504*Cos[2*\[Zeta]] - 3104*Cos[4*\[Zeta]]) + 
       e^5*(-5412*Cos[\[Zeta]] + 1846*Cos[3*\[Zeta]] + 2190*Cos[5*\[Zeta]]) + 
       e^6*(2896 + 2503*Cos[2*\[Zeta]] - 3416*Cos[4*\[Zeta]] - 
         1167*Cos[6*\[Zeta]]))/3072 + 
     (e*x*\[Epsilon]^2*(262144*(19 + 6*\[Nu])*Cos[\[Zeta]] + 
        e*(-512*(13775 + 10492*\[Nu]) + 256*(16153 + 10492*\[Nu])*
           Cos[2*\[Zeta]]) + e^2*(32*(337497 + 137756*\[Nu])*Cos[\[Zeta]] - 
          32*(165845 + 58412*\[Nu])*Cos[3*\[Zeta]]) + 
        e^3*(-32*(340207 + 158948*\[Nu]) + 256*(19115 + 5302*\[Nu])*
           Cos[2*\[Zeta]] + 32*(132871 + 34580*\[Nu])*Cos[4*\[Zeta]]) + 
        e^4*(8*(2063917 + 506988*\[Nu])*Cos[\[Zeta]] - 
          4*(2683735 + 355748*\[Nu])*Cos[3*\[Zeta]] - 
          4*(506803 + 184692*\[Nu])*Cos[5*\[Zeta]]) + 
        e^5*(-52*(277189 + 92084*\[Nu]) + (3087451 + 1316340*\[Nu])*
           Cos[2*\[Zeta]] + 4*(2809507 + 299772*\[Nu])*Cos[4*\[Zeta]] + 
          (-3795 + 529772*\[Nu])*Cos[6*\[Zeta]])))/1032192 + 
     (e*x^2*\[Epsilon]^4*(-32768*(-1052203 + 887076*\[Nu] + 99162*\[Nu]^2)*
         Cos[\[Zeta]] + e*(256*(-284077193 + 261923328*\[Nu] + 
            26957328*\[Nu]^2) - 128*(-296065807 + 315066600*\[Nu] + 
            25903824*\[Nu]^2)*Cos[2*\[Zeta]]) + 
        e^2*(-16*(-5189476499 + 5513001768*\[Nu] + 435877008*\[Nu]^2)*
           Cos[\[Zeta]] + 16*(-1489215743 + 982912200*\[Nu] + 
            496692432*\[Nu]^2)*Cos[3*\[Zeta]]) + 
        e^3*(384*(-352638375 + 373206776*\[Nu] + 5203616*\[Nu]^2) + 
          48*(1416254119 - 1742325624*\[Nu] + 222273264*\[Nu]^2)*
           Cos[2*\[Zeta]] - 16*(-784729141 + 1120300392*\[Nu] + 
            436318896*\[Nu]^2)*Cos[4*\[Zeta]]) + 
        e^4*(-6*(-20334977675 + 25877847160*\[Nu] + 1013534672*\[Nu]^2)*
           Cos[\[Zeta]] + (-37830602731 + 50545157880*\[Nu] + 
            7247672784*\[Nu]^2)*Cos[3*\[Zeta]] + 
          (-12418573799 + 10959425112*\[Nu] + 2308597776*\[Nu]^2)*
           Cos[5*\[Zeta]]) + e^5*(-185351458286 + 222931895904*\[Nu] - 
          3458116512*\[Nu]^2 + (83299288385 - 122817381936*\[Nu] + 
            23255029488*\[Nu]^2)*Cos[2*\[Zeta]] - 
          6*(-4258512997 + 9607941584*\[Nu] + 1746239632*\[Nu]^2)*
           Cos[4*\[Zeta]] - 3*(-3475156997 + 1964164208*\[Nu] + 
            75574608*\[Nu]^2)*Cos[6*\[Zeta]])))/1560674304 - 
     (x^(3/2)*\[Epsilon]^3*(e*(-14353920*Pi*Cos[\[Zeta]] + 
          3870720*(-17 + 12*EulerGamma - 24*Log[2] + 54*Log[3])*
           Sin[\[Zeta]]) + e^2*(-18144000*Pi - 2499840*Pi*Cos[2*\[Zeta]] + 
          122880*Cos[\[Zeta]]*(13*\[Nu] - 14175*Log[3])*Sin[\[Zeta]] - 
          1290240*(-17 + 12*EulerGamma - 1044*Log[2])*Sin[2*\[Zeta]]) + 
        e^3*(-90720*Pi*Cos[\[Zeta]] - 9787680*Pi*Cos[3*\[Zeta]] + 
          17920*(-11883 + 8388*EulerGamma - 52*\[Nu] + 124992*Log[2] - 
            49572*Log[3])*Sin[\[Zeta]] - 2560*(15372*EulerGamma + 676*\[Nu] + 
            21*(-1037 + 104304*Log[2] - 35802*Log[3] - 18750*Log[5]))*
           Sin[3*\[Zeta]]) + e^4*(-42114240*Pi + 8057280*Pi*Cos[2*\[Zeta]] + 
          3158400*Pi*Cos[4*\[Zeta]] + 107520*Cos[\[Zeta]]*
           (84*\[Nu] + 53125*Log[5])*Sin[\[Zeta]] - 
          13440*(-5321 + 3756*EulerGamma + 896504*Log[2] - 247050*Log[3])*
           Sin[2*\[Zeta]] + 960*(27972*EulerGamma + 1664*\[Nu] + 
            7*(-5661 + 2440472*Log[2] - 176742*Log[3] - 925000*Log[5]))*
           Sin[4*\[Zeta]]) + e^5*(13573140*Pi*Cos[\[Zeta]] - 
          27486270*Pi*Cos[3*\[Zeta]] + 320586*Pi*Cos[5*\[Zeta]] + 
          3360*(-93789 + 66204*EulerGamma - 1100*\[Nu] - 104536*Log[2] - 
            463806*Log[3] + 537500*Log[5])*Sin[\[Zeta]] - 
          560*(95796*EulerGamma + 13676*\[Nu] - 9*(15079 + 8636296*Log[2] + 
              272538*Log[3] - 3937500*Log[5]))*Sin[3*\[Zeta]] - 
          48*(281820*EulerGamma + 14820*\[Nu] + 
            7*(-57035 + 124167832*Log[2] + 28385154*Log[3] - 60875000*Log[
                5] - 9882516*Log[7]))*Sin[5*\[Zeta]]) + 
        e^6*(-64606290*Pi + 19187595*Pi*Cos[2*\[Zeta]] + 
          12557874*Pi*Cos[4*\[Zeta]] - 1717611*Pi*Cos[6*\[Zeta]] - 
          120*(791028*EulerGamma - 98530*\[Nu] - 
            7*(160089 + 31784640*Log[2] + 10991538*Log[3] - 21368750*Log[5]))*
           Sin[2*\[Zeta]] + 16*(3349080*EulerGamma + 463340*\[Nu] - 
            21*(225930 + 397924512*Log[2] + 144579573*Log[3] - 
              212578125*Log[5] - 47765494*Log[7]))*Sin[4*\[Zeta]] + 
          56*(-51765 + 36540*EulerGamma - 5590*\[Nu] + 2020003392*Log[2] + 
            841563918*Log[3] - 859031250*Log[5] - 484243284*Log[7])*
           Sin[6*\[Zeta]]) + Log[x]*(69672960*e*Sin[\[Zeta]] - 
          23224320*e^2*Sin[2*\[Zeta]] + e^3*(225469440*Sin[\[Zeta]] - 
            59028480*Sin[3*\[Zeta]]) + e^4*(-75720960*Sin[2*\[Zeta]] + 
            40279680*Sin[4*\[Zeta]]) + e^5*(333668160*Sin[\[Zeta]] - 
            80468640*Sin[3*\[Zeta]] - 20291040*Sin[5*\[Zeta]]) + 
          e^6*(-142385040*Sin[2*\[Zeta]] + 80377920*Sin[4*\[Zeta]] + 
            3069360*Sin[6*\[Zeta]]))))/7741440 - 
     (e*x^3*\[Epsilon]^6*(-49152*Cos[\[Zeta]]*(52809926400*EulerGamma^2 + 
          527182425*Pi^2*(32 + 123*\[Nu]) - 41912640*EulerGamma*
           (8599 + 5040*Log[2] - 11340*Log[3]) - 
          4*(-531976025236 + 669566744225*\[Nu] - 53054030925*\[Nu]^2 + 
            3602749500*\[Nu]^3 - 99853372080*Log[2] + 105619852800*Log[2]^2 + 
            293201182890*Log[3] - 178233501600*Log[3]^2)) + 
        (-5840355380428800*Cos[\[Zeta]] + e*(-9247229352345600 + 
            1460088845107200*Cos[2*\[Zeta]]) + 
          e^2*(-19427293244620800*Cos[\[Zeta]] + 8557742953267200*
             Cos[3*\[Zeta]]) + e^3*(-35954687810764800 + 25510996765900800*
             Cos[2*\[Zeta]] - 6266214626918400*Cos[4*\[Zeta]]) + 
          e^4*(-40623930263347200*Cos[\[Zeta]] + 20793591660441600*
             Cos[3*\[Zeta]] + 808625593036800*Cos[5*\[Zeta]]) + 
          e^5*(-83152820191795200 + 75451231765324800*Cos[2*\[Zeta]] - 
            20594603857766400*Cos[4*\[Zeta]] + 2257941213158400*
             Cos[6*\[Zeta]]))*Log[x]^2 + 12360540487680*Pi*
         (47 + 420*EulerGamma + 420*Log[2] + 945*Log[3])*Sin[\[Zeta]] + 
        e*(-768*(15144629965723 + 5351405875200*EulerGamma^2 + 
            165272093415300*\[Nu] - 26626664785200*\[Nu]^2 - 
            1359845390400*\[Nu]^3 - 733471200*Pi^2*(9456 + 5453*\[Nu]) + 
            11811987855360*Log[2] + 78862823424000*Log[2]^2 - 
            50965770240*EulerGamma*(458 + 420*Log[2] - 945*Log[3]) - 
            68714767376640*Log[3] - 182511105638400*Log[2]*Log[3] + 
            140685643929600*Log[3]^2) + 1920*Cos[2*\[Zeta]]*
           (-102610452022551 + 337983528960*EulerGamma^2 - 
            10453201179500*\[Nu] + 1560322728240*\[Nu]^2 + 
            1420822979520*\[Nu]^3 + 586776960*Pi^2*(-4168 + 4305*\[Nu]) + 
            55815744466944*Log[2] - 278970531840*\[Nu]*Log[2] - 
            356910606581760*Log[2]^2 - 357654528*EulerGamma*
             (-23484 + 260*\[Nu] + 432180*Log[2] - 269325*Log[3]) - 
            11887967089152*Log[3] - 36502221127680*Log[2]*Log[3] + 
            158176291553280*Log[3]^2) + 107296358400*Pi*
           (-29517 + 42588*EulerGamma + 1024*\[Nu] + 1225224*Log[2] - 
            597618*Log[3])*Sin[2*\[Zeta]]) + 
        e^2*(-48*Cos[\[Zeta]]*(5177962050311547 + 179882344857600*
             EulerGamma^2 - 10355561425094500*\[Nu] + 1102231605296400*
             \[Nu]^2 - 8629147819200*\[Nu]^3 + 1466942400*Pi^2*
             (20320 + 209469*\[Nu]) - 6614808871587840*Log[2] - 
            18598035456000*\[Nu]*Log[2] + 7799157699379200*Log[2]^2 + 
            298045440*EulerGamma*(-4166643 + 8840*\[Nu] + 43994160*Log[2] - 
              22963500*Log[3]) + 701662859251200*Log[3] + 25107347865600*
             \[Nu]*Log[3] + 32973673085337600*Log[2]*Log[3] - 
            21171288254054400*Log[3]^2) + 144*Cos[3*\[Zeta]]*
           (-1009551023800267 + 26412786892800*EulerGamma^2 - 
            1783651240142300*\[Nu] + 295952220322800*\[Nu]^2 + 
            18575357739200*\[Nu]^3 + 20048212800*Pi^2*(96 + 3641*\[Nu]) - 
            8285457878691840*Log[2] + 4339541606400*\[Nu]*Log[2] + 
            20443246696857600*Log[2]^2 + 3247875857318400*Log[3] + 
            4184557977600*\[Nu]*Log[3] + 15128142756249600*Log[2]*Log[3] - 
            10362574997913600*Log[3]^2 + 99348480*EulerGamma*
             (31720*\[Nu] + 3*(-41477 + 39212880*Log[2] - 12666780*Log[3] - 
                7875000*Log[5])) + 1331890560000000*Log[5] - 
            3129477120000000*Log[2]*Log[5] - 1955923200000000*Log[5]^2) + 
          5364817920*Pi*(-1449123 + 5598180*EulerGamma - 34900*\[Nu] + 
            50871240*Log[2] - 13919850*Log[3])*Sin[\[Zeta]] - 
          5364817920*Pi*(685003 + 439740*EulerGamma + 42900*\[Nu] + 
            126005880*Log[2] - 32755590*Log[3] - 31500000*Log[5])*
           Sin[3*\[Zeta]]) + e^3*(-48*(5230259045999907 + 332913776025600*
             EulerGamma^2 + 8613079094689500*\[Nu] - 1025798023514480*
             \[Nu]^2 + 105797384942400*\[Nu]^3 - 5867769600*Pi^2*
             (54232 + 51209*\[Nu]) - 56772763606056960*Log[2] + 
            157618350489600*\[Nu]*Log[2] + 26581277940940800*Log[2]^2 + 
            30286734207206400*Log[3] - 110890786406400*\[Nu]*Log[3] - 
            10636341656371200*Log[2]*Log[3] - 3802314700800*Log[3]^2 - 
            298045440*EulerGamma*(16510*\[Nu] + 9*(554303 - 2082920*Log[2] + 
                478170*Log[3]))) - 144*Cos[4*\[Zeta]]*(635892618315033 + 
            19340168601600*EulerGamma^2 - 84641105017500*\[Nu] + 
            80414757777200*\[Nu]^2 + 599006315200*\[Nu]^3 + 
            1140955200*Pi^2*(-5080 + 3813*\[Nu]) - 37959851097907200*Log[2] - 
            26347216896000*\[Nu]*Log[2] + 25929845983641600*Log[2]^2 + 
            5469527094958080*Log[3] + 22666355712000*\[Nu]*Log[3] + 
            123360608235110400*Log[2]*Log[3] - 31154899220121600*Log[3]^2 + 
            298045440*EulerGamma*(-313539 + 9490*\[Nu] + 141512280*Log[2] - 
              3572100*Log[3] - 58406250*Log[5]) + 12369661920000000*Log[5] - 
            16951334400000000*Log[2]*Log[5] - 10561985280000000*Log[3]*
             Log[5] - 12061526400000000*Log[5]^2) + 480*Cos[2*\[Zeta]]*
           (-601960477359699 + 23621293301760*EulerGamma^2 - 
            72202632718100*\[Nu] + 96116948330160*\[Nu]^2 + 
            25734683999040*\[Nu]^3 + 48898080*Pi^2*(-681848 + 392001*\[Nu]) - 
            13684441820442624*Log[2] - 5518609367040*\[Nu]*Log[2] + 
            5013121916436480*Log[2]^2 + 6471074289867264*Log[3] + 
            1778437140480*\[Nu]*Log[3] + 23730499535339520*Log[2]*Log[3] - 
            9856360167413760*Log[3]^2 + 1381487184000000*Log[5] - 
            1251790848000000*Log[2]*Log[5] - 1584297792000000*Log[3]*Log[5] - 
            1662534720000000*Log[5]^2 - 178827264*EulerGamma*
             (-74182 + 7340*\[Nu] - 49409640*Log[2] + 12834045*Log[3] + 
              12140625*Log[5])) + 1788272640*Pi*(-4712671 + 
            7468020*EulerGamma + 741070*\[Nu] - 758619960*Log[2] + 
            116254845*Log[3] + 273328125*Log[5])*Sin[2*\[Zeta]] + 
          894136320*Pi*(-1827323 + 306180*EulerGamma + 286450*\[Nu] + 
            2701010760*Log[2] + 124411140*Log[3] - 1248843750*Log[5])*
           Sin[4*\[Zeta]]) + e^4*(-64*Cos[\[Zeta]]*(6095976049464147 + 
            282110626828800*EulerGamma^2 - 17706316744379775*\[Nu] + 
            1850174122815440*\[Nu]^2 + 7114924911600*\[Nu]^3 + 
            137525850*Pi^2*(248240 + 4315619*\[Nu]) + 48701500302026880*
             Log[2] - 504438181632000*\[Nu]*Log[2] - 47853116294860800*
             Log[2]^2 - 16983020787773040*Log[3] + 242005259865600*\[Nu]*
             Log[3] - 171244847179929600*Log[2]*Log[3] + 71203570955193600*
             Log[3]^2 - 13318177950000000*Log[5] + 90810720000000*\[Nu]*
             Log[5] + 55743811200000000*Log[2]*Log[5] - 4950930600000000*
             Log[3]*Log[5] + 7884815400000000*Log[5]^2 + 83825280*EulerGamma*
             (-23494797 + 181640*\[Nu] - 526527120*Log[2] + 98521920*Log[3] + 
              179812500*Log[5])) + 24*Cos[3*\[Zeta]]*(-20878934696395719 + 
            385066512230400*EulerGamma^2 - 32611262934752000*\[Nu] + 
            5171074193775600*\[Nu]^2 + 318165256742400*\[Nu]^3 + 
            183367800*Pi^2*(259808 + 7757733*\[Nu]) + 631203687238924800*
             Log[2] + 342683705548800*\[Nu]*Log[2] + 547970817816576000*
             Log[2]^2 + 9113859014863680*Log[3] - 22290818457600*\[Nu]*
             Log[3] - 3315141862321766400*Log[2]*Log[3] + 624855287513318400*
             Log[3]^2 - 278694606960000000*Log[5] + 138479362560000000*Log[2]*
             Log[5] + 430400900160000000*Log[3]*Log[5] + 231043428000000000*
             Log[5]^2 + 558835200*EulerGamma*(-2239 + 150840*\[Nu] - 
              1362678576*Log[2] - 86041116*Log[3] + 649425000*Log[5])) + 
          72*Cos[5*\[Zeta]]*(66036309295093 + 4991516006400*EulerGamma^2 - 
            560190952321400*\[Nu] + 4808919358000*\[Nu]^2 + 
            18034122403200*\[Nu]^3 + 12224520*Pi^2*(-498176 + 
              1641845*\[Nu]) - 204024416570472960*Log[2] - 
            299208810700800*\[Nu]*Log[2] - 259922727932313600*Log[2]^2 - 
            52469930636811072*Log[3] + 129546940723200*\[Nu]*Log[3] + 
            1152133800761180160*Log[2]*Log[3] - 85291368723348480*Log[3]^2 + 
            101850431760000000*Log[5] + 40360320000000*\[Nu]*Log[5] + 
            28295688960000000*Log[2]*Log[5] - 198917389440000000*Log[3]*
             Log[5] - 79377883200000000*Log[5]^2 + 62092800*EulerGamma*
             (13000*\[Nu] + 3*(-71107 + 1352533392*Log[2] + 405869940*
                 Log[3] - 692475000*Log[5] - 138355224*Log[7])) + 
            18126721463380992*Log[7] - 41236143613378560*Log[2]*Log[7] - 
            18040812830853120*Log[7]^2) + 745113600*Pi*(-42517821 + 
            102636828*EulerGamma - 2176276*\[Nu] - 611043048*Log[2] - 
            31953285*Log[3] + 534909375*Log[5])*Sin[\[Zeta]] - 
          74511360*Pi*(143953740*EulerGamma + 31712740*\[Nu] - 
            27*(-1525037 + 3148693240*Log[2] + 580686750*Log[3] - 
              1760062500*Log[5]))*Sin[3*\[Zeta]] + 44706816*Pi*
           (-26140091 + 18490500*EulerGamma - 2704900*\[Nu] - 
            163913856120*Log[2] - 61330768380*Log[3] + 87389531250*Log[5] + 
            20753283600*Log[7])*Sin[5*\[Zeta]]) + 
        e^5*(5*Cos[2*\[Zeta]]*(-28738976480812953 + 6706776156917760*
             EulerGamma^2 - 15218037217458900*\[Nu] + 27157258799103760*
             \[Nu]^2 + 5559220565156160*\[Nu]^3 + 36086783040*Pi^2*
             (-178800 + 79111*\[Nu]) + 7194580551328794624*Log[2] - 
            20088735952158720*\[Nu]*Log[2] + 8136862129051729920*Log[2]^2 + 
            60347578631687424*Log[3] + 1768716090408960*\[Nu]*Log[3] - 
            23314558753490780160*Log[2]*Log[3] + 3735637310206771200*
             Log[3]^2 - 178827264*EulerGamma*(40036914 + 990020*\[Nu] + 
              17736130860*Log[2] + 4947145875*Log[3] - 11147718750*Log[5]) - 
            3203399840256000000*Log[5] + 7458587136000000*\[Nu]*Log[5] + 
            1666446566400000000*Log[2]*Log[5] + 2785195518336000000*Log[3]*
             Log[5] + 1003095213120000000*Log[5]^2) - 
          60*(13735376296060233 + 615946816235520*EulerGamma^2 + 
            14914489428476660*\[Nu] - 1244780323854672*\[Nu]^2 + 
            269262542750400*\[Nu]^3 - 171143280*Pi^2*(2890480 + 
              3544983*\[Nu]) + 208168644268569600*Log[2] - 
            255309300449280*\[Nu]*Log[2] + 75047940743086080*Log[2]^2 - 
            21588205271149440*Log[3] - 96816186593280*\[Nu]*Log[3] + 
            113425582401331200*Log[2]*Log[3] - 47574561536409600*Log[3]^2 - 
            83390319936000000*Log[5] + 153369216000000*\[Nu]*Log[5] - 
            83361446784000000*Log[2]*Log[5] - 12410332704000000*Log[3]*
             Log[5] + 22957648560000000*Log[5]^2 - 29804544*EulerGamma*
             (93011832 + 510160*\[Nu] - 1111022220*Log[2] + 477462195*Log[
                3] + 52500000*Log[5])) + 3*Cos[6*\[Zeta]]*(923930068659735 + 
            334509809356800*EulerGamma^2 + 2862308613291500*\[Nu] + 
            636709928643600*\[Nu]^2 - 253565087083200*\[Nu]^3 - 
            293388480*Pi^2*(-538384 + 162975*\[Nu]) + 16601962059336665088*
             Log[2] + 24155360925696000*\[Nu]*Log[2] + 37437967132835512320*
             Log[2]^2 + 6842967954041818368*Log[3] - 4483753872998400*\[Nu]*
             Log[3] - 88609180317565501440*Log[2]*Log[3] - 
            5860912214627205120*Log[3]^2 - 6734921165280000000*Log[5] - 
            7184136960000000*\[Nu]*Log[5] - 24644632320000000000*Log[2]*
             Log[5] + 23711656953600000000*Log[3]*Log[5] + 
            5702983070400000000*Log[5]^2 + 298045440*EulerGamma*
             (318500*\[Nu] - 3*(1296730 + 21927134236*Log[2] + 9978553053*
                 Log[3] - 8798562500*Log[5] - 6168337070*Log[7])) - 
            4210038445660895232*Log[7] + 7711158855701790720*Log[2]*Log[7] + 
            1670063816341831680*Log[3]*Log[7] + 3535999314847211520*
             Log[7]^2) - 12*Cos[4*\[Zeta]]*(24006779614638429 + 
            762763105843200*EulerGamma^2 - 9224487683848700*\[Nu] + 
            3485398074716400*\[Nu]^2 - 64022454350400*\[Nu]^3 + 
            24449040*Pi^2*(-4805584 + 21179985*\[Nu]) + 5336742062784642048*
             Log[2] + 2601811512115200*\[Nu]*Log[2] + 14738692021824798720*
             Log[2]^2 + 1506466796328869760*Log[3] - 306518871859200*\[Nu]*
             Log[3] - 32355836490530488320*Log[2]*Log[3] + 
            1189021830087168000*Log[3]^2 - 2663845735320000000*Log[5] - 
            625584960000000*\[Nu]*Log[5] - 3559780224000000000*Log[2]*
             Log[5] + 6784755294240000000*Log[3]*Log[5] + 1663145946000000000*
             Log[5]^2 - 558534974379959808*Log[7] + 1010285518527774720*
             Log[2]*Log[7] + 208757977042728960*Log[3]*Log[7] + 
            523183572094740480*Log[7]^2 + 447068160*EulerGamma*
             (-8222072 + 402720*\[Nu] - 12012518980*Log[2] - 5009765922*Log[
                3] + 6513171875*Log[5] + 1723675499*Log[7])) + 
          9313920*Pi*(-1622261427 + 2711695140*EulerGamma + 672377720*\[Nu] + 
            469966565880*Log[2] + 265015170630*Log[3] - 372530812500*Log[5])*
           Sin[2*\[Zeta]] + 37255680*Pi*(81398772*EulerGamma + 
            62283200*\[Nu] - 9*(22181119 + 70716590504*Log[2] + 
              37442100717*Log[3] - 39727734375*Log[5] - 13472339937*Log[7]))*
           Sin[4*\[Zeta]] - 9313920*Pi*(92717100*EulerGamma + 6215080*\[Nu] - 
            3*(27265699 + 897453534600*Log[2] + 432482217678*Log[3] - 
              343276500000*Log[5] - 279961795764*Log[7]))*Sin[6*\[Zeta]]) + 
        Log[x]*(-1030045040640*Cos[\[Zeta]]*(-15739 + 7560*EulerGamma - 
            15120*Log[2] + 34020*Log[3]) + 7787140507238400*Pi*Sin[\[Zeta]] + 
          e*(-176137701949440*(-117 + 70*EulerGamma - 140*Log[2] + 
              315*Log[3]) + 5150225203200*Cos[2*\[Zeta]]*
             (695 + 378*EulerGamma - 52*\[Nu] - 86436*Log[2] + 
              53865*Log[3]) + 6854305967308800*Pi*Sin[2*\[Zeta]]) + 
          e^2*(-21459271680*Cos[\[Zeta]]*(1207080*EulerGamma + 8840*\[Nu] + 
              9*(-286981 + 4888240*Log[2] - 2551500*Log[3])) + 
            21459271680*Cos[3*\[Zeta]]*(-844113 + 531720*EulerGamma + 
              31720*\[Nu] + 117638640*Log[2] - 38000340*Log[3] - 
              23625000*Log[5]) + 45049824575078400*Pi*Sin[\[Zeta]] - 
            3538687548211200*Pi*Sin[3*\[Zeta]]) + 
          e^3*(-21459271680*(-3792039 + 2233980*EulerGamma - 16510*\[Nu] + 
              18746280*Log[2] - 4303530*Log[3]) - 64377815040*Cos[4*\[Zeta]]*
             (-184711 + 129780*EulerGamma + 9490*\[Nu] + 141512280*Log[2] - 
              3572100*Log[3] - 58406250*Log[5]) + 643778150400*Cos[2*\[Zeta]]*
             (-56768 + 52836*EulerGamma - 1468*\[Nu] + 9881928*Log[2] - 
              2566809*Log[3] - 2428125*Log[5]) + 20032283761459200*Pi*
             Sin[2*\[Zeta]] + 410649987686400*Pi*Sin[4*\[Zeta]]) + 
          e^4*(4023613440*Cos[3*\[Zeta]]*(6890520*EulerGamma + 754200*\[Nu] - 
              7*(1593851 + 973341840*Log[2] + 61457940*Log[3] - 463875000*
                 Log[5])) - 8047226880*Cos[\[Zeta]]*(-14602027 + 
              6730920*EulerGamma + 181640*\[Nu] - 526527120*Log[2] + 
              98521920*Log[3] + 179812500*Log[5]) + 6706022400*Cos[5*\[Zeta]]*
             (160776*EulerGamma + 13000*\[Nu] + 3*(-66613 + 1352533392*
                 Log[2] + 405869940*Log[3] - 692475000*Log[5] - 138355224*
                 Log[7])) + 114714144605491200*Pi*Sin[\[Zeta]] - 
            16089283416729600*Pi*Sin[3*\[Zeta]] + 1239977071872000*Pi*
             Sin[5*\[Zeta]]) + e^5*(6706022400*Cos[2*\[Zeta]]*
             (15001686*EulerGamma - 198004*\[Nu] - 3*(6330475 + 1182408724*
                 Log[2] + 329809725*Log[3] - 743181250*Log[5])) - 
            13412044800*(8266482*EulerGamma - 102032*\[Nu] + 3*(-4684235 + 
                74068148*Log[2] - 31830813*Log[3] - 3500000*Log[5])) + 
            1341204480*Cos[6*\[Zeta]]*(2244690*EulerGamma + 318500*\[Nu] - 
              3*(1185129 + 21927134236*Log[2] + 9978553053*Log[3] - 
                8798562500*Log[5] - 6168337070*Log[7])) - 
            8047226880*Cos[4*\[Zeta]]*(-4974729 + 3412290*EulerGamma + 
              402720*\[Nu] - 12012518980*Log[2] - 5009765922*Log[3] + 
              6513171875*Log[5] + 1723675499*Log[7]) + 37884767397523200*Pi*
             Sin[2*\[Zeta]] + 4548849903037440*Pi*Sin[4*\[Zeta]] - 
            1295339478048000*Pi*Sin[6*\[Zeta]]))))/432618917068800 + 
     (x^(5/2)*\[Epsilon]^5*(e*(18144000*Pi*(-372089 + 74172*\[Nu])*
           Cos[\[Zeta]] + 3225600*(-2464*\[Nu]^2 + 540*EulerGamma*
             (4709 + 1828*\[Nu]) + 4*\[Nu]*(-4294151 + 18920520*Log[2] - 
              10825650*Log[3]) - 9*(133229 + 812760*Log[2] - 1165590*Log[3]))*
           Sin[\[Zeta]]) + e^2*(-108864000*Pi*(-64453 + 95490*\[Nu]) + 
          72576000*Pi*(-241175 + 147261*\[Nu])*Cos[2*\[Zeta]] - 
          36288000*Cos[\[Zeta]]*(64305280*\[Nu]*Log[2] + 
            81*(60031*Log[3] + 46875*Log[5]))*Sin[\[Zeta]] - 
          76800*(32195744*\[Nu]^2 + 60480*EulerGamma*(443 + 367*\[Nu]) - 
            126*(213397 + 30392580*Log[2]) - 5*\[Nu]*(-115128058 + 
              861942627*Log[3] + 717609375*Log[5]))*Sin[2*\[Zeta]]) + 
        e^3*(2268000*Pi*(-5858833 + 3455952*\[Nu])*Cos[\[Zeta]] - 
          11340000*Pi*(83983 + 388400*\[Nu])*Cos[3*\[Zeta]] + 
          1600*(1724035104*\[Nu]^2 + 22680*EulerGamma*(1430865 + 
              617996*\[Nu]) - 28*\[Nu]*(10761018208 + 76522767120*Log[2] - 
              22048382655*Log[3] - 19307109375*Log[5]) + 
            567*(-45616486 + 633378960*Log[2] + 113072625*Log[3] - 
              238359375*Log[5]))*Sin[\[Zeta]] - 1600*(-3346527360*\[Nu]^2 + 
            22680*EulerGamma*(434167 + 140148*\[Nu]) - 
            4*\[Nu]*(-1132554796 + 638590554000*Log[2] + 22647598785*Log[3] - 
              292864359375*Log[5]) + 189*(-51890942 + 3996953040*Log[2] + 
              138549285*Log[3] - 1708216875*Log[5]))*Sin[3*\[Zeta]]) + 
        e^4*(-2268000*Pi*(-6174963 + 15742124*\[Nu]) + 
          756000*Pi*(-56685535 + 53167044*\[Nu])*Cos[2*\[Zeta]] - 
          756000*Pi*(-2799827 + 4447812*\[Nu])*Cos[4*\[Zeta]] - 
          134400*Cos[\[Zeta]]*(265914644*\[Nu]^2 + 540*EulerGamma*
             (274547 + 77624*\[Nu]) + 41231656440*Log[2] + 104260921875*\[Nu]*
             Log[5])*Sin[\[Zeta]] + 800*(20*\[Nu]*(-13383466550 + 
              948435578496*Log[2] + 43437465729*Log[3]) - 
            189*(-59281628 + 5381405505*Log[3] - 11490176875*Log[5]))*
           Sin[2*\[Zeta]] + 1200*(-4129623584*\[Nu]^2 + 136080*EulerGamma*
             (29147 + 4856*\[Nu]) - 12*\[Nu]*(-1027861228 + 860896552320*Log[
                2] + 309918083580*Log[3] - 455275406250*Log[5] - 
              105063498225*Log[7]) + 63*(-52725084 + 50294701280*Log[2] + 
              17877868020*Log[3] - 27742641250*Log[5] - 5003023725*Log[7]))*
           Sin[4*\[Zeta]]) + e^5*(47250*Pi*(-422250829 + 408785852*\[Nu])*
           Cos[\[Zeta]] - 23625*Pi*(80530829 + 682334308*\[Nu])*
           Cos[3*\[Zeta]] + 4725*Pi*(-714847261 + 458452124*\[Nu])*
           Cos[5*\[Zeta]] + 400*(39259185192*\[Nu]^2 + 11340*EulerGamma*
             (28468197 + 9848884*\[Nu]) + 4*\[Nu]*(-1236647171603 + 
              9494459762760*Log[2] + 1831862692800*Log[3] - 5252410406250*Log[
                5]) - 189*(1537903173 + 2850588760*Log[2] + 21800370780*Log[
                3] - 19956416250*Log[5]))*Sin[\[Zeta]] - 
          100*(-324473632224*\[Nu]^2 + 204120*EulerGamma*(2206769 + 
              565636*\[Nu]) + 20*\[Nu]*(32673748 + 26134293901968*Log[2] + 
              10766380561335*Log[3] - 13885498659375*Log[5] - 
              3887349434325*Log[7]) - 567*(856549542 + 207544693840*Log[2] + 
              121824329805*Log[3] - 133046868125*Log[5] - 34279977375*Log[
                7]))*Sin[3*\[Zeta]] - 300*(-7374299200*\[Nu]^2 + 
            22680*EulerGamma*(69025 + 93316*\[Nu]) + 
            63*(49598778 + 699709263792*Log[2] + 359797364289*Log[3] - 
              310266625625*Log[5] - 195861505371*Log[7]) + 
            \[Nu]*(65794866688 - 139722832476864*Log[2] - 66327553134108*Log[
                3] + 53484168937500*Log[5] + 42983578393812*Log[7]))*
           Sin[5*\[Zeta]]) + e^6*(-47250*Pi*(-377673245 + 1484090728*\[Nu]) + 
          23625*Pi*(-2931098059 + 3394527768*\[Nu])*Cos[2*\[Zeta]] - 
          9450*Pi*(-444503609 + 627229600*\[Nu])*Cos[4*\[Zeta]] - 
          4725*Pi*(-492515813 + 276850224*\[Nu])*Cos[6*\[Zeta]] - 
          50*Cos[\[Zeta]]*(27502046306456*\[Nu] + 2523255758304*\[Nu]^2 + 
            154198194228225*Log[7])*Sin[\[Zeta]] - 
          9450*(120*EulerGamma*(30467937 + 3452644*\[Nu]) - 
            3*(1216395266 + 449307908960*Log[2] + 378082375245*Log[3] - 
              289009332500*Log[5]) + 10*\[Nu]*(853502374336*Log[2] + 
              414870587910*Log[3] - 453591625000*Log[5] - 163172692305*Log[
                7]))*Sin[2*\[Zeta]] + (-31064454811200*\[Nu]^2 + 
            9072000*EulerGamma*(2475815 + 214176*\[Nu]) + 
            8*\[Nu]*(8343043960136 + 26603407189800000*Log[2] + 
              12809628368826975*Log[3] - 9271198543359375*Log[5] - 
              9040258747102275*Log[7]) - 9450*(2454917120 + 6048237448768*Log[
                2] + 3497240323179*Log[3] - 2402382926875*Log[5] - 
              2145251336039*Log[7]))*Sin[4*\[Zeta]] + 
          (953459738400*\[Nu]^2 + 1134000*EulerGamma*(-2479301 + 
              367692*\[Nu]) - 4*\[Nu]*(-3584579256938 + 40496086870948800*Log[
                2] + 11302168846364550*Log[3] - 7770376195312500*Log[5] - 
              14379165472903875*Log[7]) + 4725*(872011388 + 11230691993152*
               Log[2] + 4047810501150*Log[3] - 2689950132500*Log[5] - 
              4062366204407*Log[7]))*Sin[6*\[Zeta]]) + 
        Log[x]*(2612736000*e*(4709 + 1828*\[Nu])*Sin[\[Zeta]] - 
          6967296000*e^2*(443 + 367*\[Nu])*Sin[2*\[Zeta]] + 
          e^3*(54432000*(1430865 + 617996*\[Nu])*Sin[\[Zeta]] - 
            54432000*(434167 + 140148*\[Nu])*Sin[3*\[Zeta]]) + 
          e^4*(-54432000*(274547 + 77624*\[Nu])*Sin[2*\[Zeta]] + 
            244944000*(29147 + 4856*\[Nu])*Sin[4*\[Zeta]]) + 
          e^5*(6804000*(28468197 + 9848884*\[Nu])*Sin[\[Zeta]] - 
            30618000*(2206769 + 565636*\[Nu])*Sin[3*\[Zeta]] - 
            10206000*(69025 + 93316*\[Nu])*Sin[5*\[Zeta]]) + 
          e^6*(-1701000*(30467937 + 3452644*\[Nu])*Sin[2*\[Zeta]] + 
            13608000*(2475815 + 214176*\[Nu])*Sin[4*\[Zeta]] + 
            1701000*(-2479301 + 367692*\[Nu])*Sin[6*\[Zeta]]))))/292626432000
(* ::Section:: *)
(*Evolution equations for Keplerian parameters*)


(* ::Text:: *)
(*The evolution equations for the parameters (e, x, \[Zeta]) are computed using the orbit-averaged fluxes.*)
(*Here, we provide the expressions using the eccentricity-expanded fluxes,*)
(*as well as the expressions with the eccentricity-resummed fluxes (these are the ones employed in SEOBNRv5EHM)*)


(* ::Subsection::Closed:: *)
(*de/dt*)


edot = -(e*x^4*\[Nu]*((304 + 121*e^2)/(15*(1 - e^2)^(5/2)) + 
       (Sqrt[1 - e^2]*(170688 + 918000*e^2 + 2681305*e^4 - 6204647*e^6 + 
          Sqrt[1 - e^2]*(207552 + 1366320*e^2 + 4743145*e^4))*Pi*x^(3/2)*
         \[Epsilon]^3)/(1440*(1 + Sqrt[1 - e^2])) - 
       (x*\[Epsilon]^2*(e^4*(94887 + 19768*\[Nu]) + 
          12*e^2*(38698 + 21427*\[Nu]) + 8*(20547 + 24556*\[Nu])))/
        (2520*(1 - e^2)^(7/2)) + (x^2*\[Epsilon]^4*
         (5040*Sqrt[1 - e^2]*(-304 + 183*e^2 + 121*e^4)*(-5 + 2*\[Nu]) + 
          3*e^6*(1056441 + 339608*\[Nu] + 60256*\[Nu]^2) + 
          16*(-765197 + 772695*\[Nu] + 225792*\[Nu]^2) + 
          12*e^2*(-949135 + 4137363*\[Nu] + 987567*\[Nu]^2) + 
          e^4*(22189718 + 27599862*\[Nu] + 5073936*\[Nu]^2)))/
        (30240*(1 - e^2)^(9/2)) + (Pi*x^(5/2)*\[Epsilon]^5*
         (-2*(192*(64857 + 131893*\[Nu]) + 15*e^2*(8027043 + 
              11184196*\[Nu]) - 8*e^6*(243994813 + 311245113*\[Nu]) + 
            e^4*(460715559 + 543565717*\[Nu]) + e^8*(1409512490 + 
              1753308791*\[Nu])) + Sqrt[1 - e^2]*
           (-192*(134127 + 314102*\[Nu]) - 18*e^2*(16084965 + 
              26975836*\[Nu]) - e^4*(1325206659 + 1874351606*\[Nu]) + 
            e^6*(2273373309 + 2420224238*\[Nu]))))/(60480*Sqrt[1 - e^2]*
         (1 + Sqrt[1 - e^2])) + (x^(3/2)*\[Epsilon]^3*
         ((-16232 - 248*e^2 + 1869*e^4)*\[Delta]*\[Chi]A + 
          (-3*e^4*(-623 + 92*\[Nu]) + 8*(-2029 + 1664*\[Nu]) + 
            4*e^2*(-62 + 1993*\[Nu]))*\[Chi]S))/(90*(1 - e^2)^4) - 
       (Pi*x^3*\[Epsilon]^6*(2*Sqrt[1 - e^2]*
           ((1125696 + 6578040*e^2 + 21702145*e^4 - 62873690*e^6 + 
              21294539*e^8)*\[Delta]*\[Chi]A + 
            (e^8*(21294539 - 34444693*\[Nu]) + e^4*(21702145 - 19192049*
                 \[Nu]) - 2496*(-451 + 377*\[Nu]) - 168*e^2*(-39155 + 
                35344*\[Nu]) + e^6*(-62873690 + 66602161*\[Nu]))*\[Chi]S) - 
          (-1 + e^2)*(2*(1235136 + 5955768*e^2 + 13592197*e^4 - 
              97575704*e^6 + 82122675*e^8)*\[Delta]*\[Chi]A + 
            (e^8*(164245350 - 72544789*\[Nu]) + e^4*(27184394 - 
                41431378*\[Nu]) - 384*(-6433 + 4973*\[Nu]) - 
              144*e^2*(-82719 + 86036*\[Nu]) + e^6*(-195151408 + 
                122944911*\[Nu]))*\[Chi]S)))/(2160*(1 - e^2)^(3/2)*
         (1 + Sqrt[1 - e^2])) - (x^(5/2)*\[Epsilon]^5*
         (\[Delta]*(20822976 + e^6*(20081457 - 944748*\[Nu]) - 
            69155072*\[Nu] - 24*e^2*(6113054 + 1199583*\[Nu]) + 
            4*e^4*(8638002 + 4374125*\[Nu]))*\[Chi]A + 
          (3*e^6*(6693819 - 3268968*\[Nu] + 269528*\[Nu]^2) + 
            64*(325359 - 1496330*\[Nu] + 734356*\[Nu]^2) + 
            4*e^4*(8638002 + 15159059*\[Nu] + 2643578*\[Nu]^2) + 
            24*e^2*(-6113054 + 5982331*\[Nu] + 2742362*\[Nu]^2))*\[Chi]S + 
          Sqrt[1 - e^2]*(\[Delta]*(20822976 - 69155072*\[Nu] + 
              3*e^6*(3441339 + 769244*\[Nu]) - 24*e^2*(5091614 + 
                1540063*\[Nu]) + 4*e^4*(4948722 + 5603885*\[Nu]))*\[Chi]A + 
            (e^6*(10324017 + 3203016*\[Nu] - 817656*\[Nu]^2) + 
              64*(325359 - 1496330*\[Nu] + 734356*\[Nu]^2) + 4*e^4*(4948722 + 
                20078099*\[Nu] + 2028698*\[Nu]^2) + 24*e^2*(-5091614 + 
                4620411*\[Nu] + 2912602*\[Nu]^2))*\[Chi]S)))/
        (60480*(1 - e^2)^5*(1 + Sqrt[1 - e^2])) + 
       (x^2*\[Epsilon]^4*(-8*(1684 + 1814*e^2 + 143*e^4)*\[Kappa]S*
           (-1 + 2*\[Nu]) + 10760*\[Chi]A^2 - 3524*e^2*\[Chi]A^2 - 
          963*e^4*\[Chi]A^2 - 41600*\[Nu]*\[Chi]A^2 + 16256*e^2*\[Nu]*
           \[Chi]A^2 + 4032*e^4*\[Nu]*\[Chi]A^2 + 10760*\[Chi]S^2 - 
          3524*e^2*\[Chi]S^2 - 963*e^4*\[Chi]S^2 - 1440*\[Nu]*\[Chi]S^2 - 
          2160*e^2*\[Nu]*\[Chi]S^2 - 180*e^4*\[Nu]*\[Chi]S^2 + 
          2*\[Delta]*((6736 + 7256*e^2 + 572*e^4)*\[Kappa]A + 
            (10760 - 3524*e^2 - 963*e^4)*\[Chi]A*\[Chi]S)))/
        (120*(1 - e^2)^(9/2)) + (x^3*\[Epsilon]^6*
         (6*\[Kappa]S*(32*(88517 - 510122*\[Nu] + 426748*\[Nu]^2) + 
            e^6*(271948 - 1148409*\[Nu] + 873600*\[Nu]^2) + 
            32*e^2*(-521600 + 384675*\[Nu] + 947247*\[Nu]^2) + 
            4*e^4*(-2157205 + 2335342*\[Nu] + 2790004*\[Nu]^2)) + 
          66222752*\[Chi]A^2 - 145696288*e^2*\[Chi]A^2 + 
          37583076*e^4*\[Chi]A^2 + 19192791*e^6*\[Chi]A^2 - 
          308345888*\[Nu]*\[Chi]A^2 + 547646608*e^2*\[Nu]*\[Chi]A^2 - 
          166049796*e^4*\[Nu]*\[Chi]A^2 - 80303280*e^6*\[Nu]*\[Chi]A^2 + 
          140646912*\[Nu]^2*\[Chi]A^2 + 92195712*e^2*\[Nu]^2*\[Chi]A^2 + 
          20322624*e^4*\[Nu]^2*\[Chi]A^2 + 9886464*e^6*\[Nu]^2*\[Chi]A^2 + 
          66222752*\[Chi]S^2 - 145696288*e^2*\[Chi]S^2 + 
          37583076*e^4*\[Chi]S^2 + 19192791*e^6*\[Chi]S^2 - 
          211608992*\[Nu]*\[Chi]S^2 - 69963824*e^2*\[Nu]*\[Chi]S^2 - 
          36670452*e^4*\[Nu]*\[Chi]S^2 - 20490792*e^6*\[Nu]*\[Chi]S^2 + 
          64464512*\[Nu]^2*\[Chi]S^2 + 50171072*e^2*\[Nu]^2*\[Chi]S^2 + 
          17593296*e^4*\[Nu]^2*\[Chi]S^2 + 4780608*e^6*\[Nu]^2*\[Chi]S^2 - 
          2*\[Delta]*(3*\[Kappa]A*(800*e^2*(20864 + 26341*\[Nu]) + 
              32*(-88517 + 333088*\[Nu]) + e^6*(-271948 + 604513*\[Nu]) + 
              e^4*(8628820 + 7916272*\[Nu])) + 
            (12*e^4*(-3131923 + 2182831*\[Nu]) + 16*e^2*(9106018 + 
                3284449*\[Nu]) + 32*(-2069461 + 3985373*\[Nu]) + 
              3*e^6*(-6397597 + 4003818*\[Nu]))*\[Chi]A*\[Chi]S) + 
          Sqrt[1 - e^2]*(6*\[Kappa]S*(3*e^6*(-225564 + 362557*\[Nu] + 
                155680*\[Nu]^2) + 96*e^2*(-149040 + 69705*\[Nu] + 
                326389*\[Nu]^2) + 32*(88517 - 510122*\[Nu] + 426748*
                 \[Nu]^2) + 4*e^4*(-2515885 + 3180802*\[Nu] + 2636284*
                 \[Nu]^2)) + 66222752*\[Chi]A^2 - 123224608*e^2*\[Chi]A^2 + 
            24055716*e^4*\[Chi]A^2 + 10248471*e^6*\[Chi]A^2 - 
            308345888*\[Nu]*\[Chi]A^2 + 453674128*e^2*\[Nu]*\[Chi]A^2 - 
            109480836*e^4*\[Nu]*\[Chi]A^2 - 42899760*e^6*\[Nu]*\[Chi]A^2 + 
            140646912*\[Nu]^2*\[Chi]A^2 + 104452992*e^2*\[Nu]^2*\[Chi]A^2 + 
            12944064*e^4*\[Nu]^2*\[Chi]A^2 + 5007744*e^6*\[Nu]^2*\[Chi]A^2 + 
            66222752*\[Chi]S^2 - 123224608*e^2*\[Chi]S^2 + 
            24055716*e^4*\[Chi]S^2 + 10248471*e^6*\[Chi]S^2 - 
            211608992*\[Nu]*\[Chi]S^2 - 102649904*e^2*\[Nu]*\[Chi]S^2 - 
            16994292*e^4*\[Nu]*\[Chi]S^2 - 7480872*e^6*\[Nu]*\[Chi]S^2 + 
            64464512*\[Nu]^2*\[Chi]S^2 + 58342592*e^2*\[Nu]^2*\[Chi]S^2 + 
            12674256*e^4*\[Nu]^2*\[Chi]S^2 + 1528128*e^6*\[Nu]^2*\[Chi]S^2 - 
            2*\[Delta]*(3*\[Kappa]A*(4320*e^2*(3312 + 5075*\[Nu]) + 
                3*e^6*(225564 + 88571*\[Nu]) + 32*(-88517 + 333088*\[Nu]) + 
                4*e^4*(2515885 + 1850968*\[Nu])) + (9*e^6*(-1138719 + 
                  521486*\[Nu]) + 12*e^4*(-2004643 + 1260511*\[Nu]) + 
                32*(-2069461 + 3985373*\[Nu]) + 16*e^2*(7701538 + 
                  4433569*\[Nu]))*\[Chi]A*\[Chi]S))))/(60480*(1 - e^2)^(11/2)*
         (1 + Sqrt[1 - e^2])) - (x^3*\[Epsilon]^6*(-41929295427264 - 
          206465835344064*e^2 - 232352869058856*e^4 - 2485135122851556*e^6 + 
          11381237848025955*e^8 - 23455473860294784*e^10 + 
          27071901657218880*e^12 - 18124753551303168*e^14 + 
          6610593256800192*e^16 - 1020232808622720*e^18 + 
          7006877982720*EulerGamma + 25348679516160*e^2*EulerGamma + 
          12210783298560*e^4*EulerGamma + 489467784960*e^6*EulerGamma - 
          2291969433600*Pi^2 - 8291624140800*e^2*Pi^2 - 3994181452800*e^4*
           Pi^2 - 160106284800*e^6*Pi^2 + 24375719121600*\[Nu] - 
          62018474179200*e^2*\[Nu] + 78553258707000*e^4*\[Nu] + 
          47873641384800*e^6*\[Nu] - 709055424000*e^8*\[Nu] - 
          834387523200*Pi^2*\[Nu] + 1504570636800*e^2*Pi^2*\[Nu] + 
          1149967872900*e^4*Pi^2*\[Nu] + 13186473300*e^6*Pi^2*\[Nu] + 
          1983096561600*\[Nu]^2 + 50052530959200*e^2*\[Nu]^2 + 
          62213110759800*e^4*\[Nu]^2 + 5953045190400*e^6*\[Nu]^2 - 
          514084032000*e^8*\[Nu]^2 + 798806624000*\[Nu]^3 + 
          5965749020000*e^2*\[Nu]^3 + 7164771768000*e^4*\[Nu]^3 + 
          1570602880000*e^6*\[Nu]^3 + 31322368000*e^8*\[Nu]^3 + 
          6569517588480*Log[2] + 265240855756800*e^2*Log[2] - 
          2933100915655680*e^4*Log[2] + 16427137386401280*e^6*Log[2] - 
          47525440358753280*e^8*Log[2] + 80668041174927360*e^10*Log[2] - 
          83816763042862080*e^12*Log[2] + 52672815704678400*e^14*Log[2] - 
          18443948344335360*e^16*Log[2] + 2769559639418880*e^18*Log[2] + 
          7472712360960*Log[3] - 102749794963200*e^2*Log[3] + 
          633429133722000*e^4*Log[3] - 2262947472933840*e^6*Log[3] + 
          5088099789899280*e^8*Log[3] - 7415382645815760*e^10*Log[3] + 
          6995743142295600*e^12*Log[3] - 4125754551164400*e^14*Log[3] + 
          1383736159214640*e^16*Log[3] - 201646472615280*e^18*Log[3] + 
          868957031250000*e^4*Log[5] - 6662003906250000*e^6*Log[5] + 
          21723925781250000*e^8*Log[5] - 39103066406250000*e^10*Log[5] + 
          41999589843750000*e^12*Log[5] - 26937667968750000*e^14*Log[5] + 
          9558527343750000*e^16*Log[5] - 1448261718750000*e^18*Log[5] + 
          427109760*(24608 + 89024*e^2 + 42884*e^4 + 1719*e^6)*Log[x] - 
          284739840*(24608 + 89024*e^2 + 42884*e^4 + 1719*e^6)*
           Log[((1 + Sqrt[1 - e^2])*x)/(2 - 2*e^2)] + Sqrt[1 - e^2]*
           (-39965726246592 - 162475748753856*e^2 - 125814738638376*e^4 - 
            2452794581656836*e^6 + 8240642128868355*e^8 - 12521984476370688*
             e^10 + 10123719402443328*e^12 - 4252485881407104*e^14 + 
            733604849486784*e^16 + 7006877982720*EulerGamma + 
            25348679516160*e^2*EulerGamma + 12210783298560*e^4*EulerGamma + 
            489467784960*e^6*EulerGamma - 2291969433600*Pi^2 - 
            8291624140800*e^2*Pi^2 - 3994181452800*e^4*Pi^2 - 
            160106284800*e^6*Pi^2 + 24375719121600*\[Nu] - 38365525968000*e^2*
             \[Nu] + 64875068643000*e^4*\[Nu] + 36614796372000*e^6*\[Nu] + 
            575031441600*e^8*\[Nu] - 834387523200*Pi^2*\[Nu] + 
            1323182044800*e^2*Pi^2*\[Nu] + 1259159031900*e^4*Pi^2*\[Nu] + 
            85383906300*e^6*Pi^2*\[Nu] + 1983096561600*\[Nu]^2 + 
            44062562728800*e^2*\[Nu]^2 + 60944647995000*e^4*\[Nu]^2 + 
            12469436179200*e^6*\[Nu]^2 + 227955974400*e^8*\[Nu]^2 + 
            798806624000*\[Nu]^3 + 5965749020000*e^2*\[Nu]^3 + 
            7164771768000*e^4*\[Nu]^3 + 1570602880000*e^6*\[Nu]^3 + 
            31322368000*e^8*\[Nu]^3 + 6569517588480*Log[2] + 
            242789688852480*e^2*Log[2] - 2467945357194240*e^4*Log[2] + 
            11338118901204480*e^6*Log[2] - 25502330828620800*e^8*Log[2] + 
            32178907939368960*e^10*Log[2] - 23334134897525760*e^12*Log[2] + 
            9124278604277760*e^14*Log[2] - 1496141950786560*e^16*Log[2] + 
            7472712360960*Log[3] - 80331657880320*e^2*Log[3] + 
            392434160081040*e^4*Log[3] - 1086112037213280*e^6*Log[3] + 
            1832565945394800*e^8*Log[3] - 1924690477469760*e^10*Log[3] + 
            1231012600337520*e^12*Log[3] - 439722417990240*e^14*Log[3] + 
            67371172379280*e^16*Log[3] + 868957031250000*e^4*Log[5] - 
            5213742187500000*e^6*Log[5] + 13034355468750000*e^8*Log[5] - 
            17379140625000000*e^10*Log[5] + 13034355468750000*e^12*Log[5] - 
            5213742187500000*e^14*Log[5] + 868957031250000*e^16*Log[5] + 
            427109760*(24608 + 89024*e^2 + 42884*e^4 + 1719*e^6)*Log[x] - 
            284739840*(24608 + 89024*e^2 + 42884*e^4 + 1719*e^6)*
             Log[((1 + Sqrt[1 - e^2])*x)/(2 - 2*e^2)])))/
        (8382528000*(1 - e^2)^(11/2)*(1 + Sqrt[1 - e^2]))))



(* ::Subsection::Closed:: *)
(*de/dt (eccentricity-resummed fluxes)*)


edotResum = (-304*e*x^4*\[Nu]*(1 + (121*e^2)/304 + 
       ((189120 + 286512*e^2 + 24217*e^4 - 98*e^6)*Pi*x^(3/2)*\[Epsilon]^3)/
        (29184*(1 - e^2)^(3/2)) - (x*\[Epsilon]^2*
         (e^4*(94887 + 19768*\[Nu]) + 8*(20547 + 24556*\[Nu]) + 
          e^2*(464376 + 257124*\[Nu])))/(51072*(1 - e^2)) - 
       (Pi*x^(5/2)*\[Epsilon]^5*(1372*e^8*(-9 + \[Nu]) + 
          192*(263841 + 577888*\[Nu]) + e^6*(8626445 + 1850510*\[Nu]) + 
          25*e^4*(9908007 + 4499656*\[Nu]) + e^2*(302170212 + 
            319380528*\[Nu])))/(2451456*(1 - e^2)^(5/2)) - 
       (x^2*\[Epsilon]^4*(-3*e^6*(1056441 + 339608*\[Nu] + 60256*\[Nu]^2) - 
          16*(-765197 + 772695*\[Nu] + 225792*\[Nu]^2) - 
          12*e^2*(-949135 + 4137363*\[Nu] + 987567*\[Nu]^2) - 
          2*e^4*(11094859 + 13799931*\[Nu] + 2536968*\[Nu]^2) + 
          (1 - e^2)^(3/2)*(1532160*(-5 + 2*\[Nu]) + 609840*e^2*
             (-5 + 2*\[Nu]))))/(612864*(1 - e^2)^2) + 
       (x^(3/2)*\[Epsilon]^3*(-16232*\[Delta]*\[Chi]A + 
          8*(-2029 + 1664*\[Nu])*\[Chi]S + e^4*(1869*\[Delta]*\[Chi]A + 
            (1869 - 276*\[Nu])*\[Chi]S) + e^2*(-248*\[Delta]*\[Chi]A + 
            (-248 + 7972*\[Nu])*\[Chi]S)))/(1824*(1 - e^2)^(3/2)) + 
       (Pi*x^3*\[Epsilon]^6*(-2360832*\[Delta]*\[Chi]A + 
          384*(-6148 + 4937*\[Nu])*\[Chi]S + e^6*(132438*\[Delta]*\[Chi]A + 
            (132438 - 42287*\[Nu])*\[Chi]S) + 
          e^2*(-1882704*\[Delta]*\[Chi]A + 48*(-39223 + 74954*\[Nu])*
             \[Chi]S) + e^4*(2251234*\[Delta]*\[Chi]A + 
            (2251234 + 191122*\[Nu])*\[Chi]S)))/(43776*(1 - e^2)^3) + 
       (x^2*\[Epsilon]^4*(13472*(\[Delta]*\[Kappa]A + \[Kappa]S - 
            2*\[Kappa]S*\[Nu]) + (10760 - 41600*\[Nu])*\[Chi]A^2 + 
          21520*\[Delta]*\[Chi]A*\[Chi]S + 40*(269 - 36*\[Nu])*\[Chi]S^2 + 
          e^4*(1144*(\[Delta]*\[Kappa]A + \[Kappa]S - 2*\[Kappa]S*\[Nu]) + 
            (-963 + 4032*\[Nu])*\[Chi]A^2 - 1926*\[Delta]*\[Chi]A*\[Chi]S - 
            9*(107 + 20*\[Nu])*\[Chi]S^2) + 
          e^2*(14512*(\[Delta]*\[Kappa]A + \[Kappa]S - 2*\[Kappa]S*\[Nu]) + 
            4*(-881 + 4064*\[Nu])*\[Chi]A^2 - 7048*\[Delta]*\[Chi]A*\[Chi]S - 
            4*(881 + 540*\[Nu])*\[Chi]S^2)))/(2432*(1 - e^2)^2) - 
       (x^(5/2)*\[Epsilon]^5*(-64*\[Delta]*(57681 + 952868*\[Nu])*\[Chi]A + 
          64*(-57681 - 985610*\[Nu] + 670516*\[Nu]^2)*\[Chi]S + 
          e^6*(3*\[Delta]*(3441339 + 769244*\[Nu])*\[Chi]A + 
            (10324017 + 3203016*\[Nu] - 817656*\[Nu]^2)*\[Chi]S) + 
          e^2*(-24*\[Delta]*(4476734 + 1745023*\[Nu])*\[Chi]A + 
            24*(-4476734 + 3800571*\[Nu] + 3015082*\[Nu]^2)*\[Chi]S) + 
          e^4*(4*\[Delta]*(7388082 + 4790765*\[Nu])*\[Chi]A + 
            (29552328 + 67302476*\[Nu] + 9741032*\[Nu]^2)*\[Chi]S) + 
          Sqrt[1 - e^2]*(-8171520*\[Delta]*(-3 + \[Nu])*\[Chi]A + 
            4085760*(6 - 8*\[Nu] + \[Nu]^2)*\[Chi]S + 
            e^2*(4919040*\[Delta]*(-3 + \[Nu])*\[Chi]A - 2459520*(6 - 
                8*\[Nu] + \[Nu]^2)*\[Chi]S) + e^4*(3252480*\[Delta]*(-3 + 
                \[Nu])*\[Chi]A - 1626240*(6 - 8*\[Nu] + \[Nu]^2)*\[Chi]S))))/
        (1225728*(1 - e^2)^(5/2)) + (x^3*\[Epsilon]^6*
         (-192*(\[Delta]*\[Kappa]A*(-88517 + 333088*\[Nu]) + 
            \[Kappa]S*(-88517 + 510122*\[Nu] - 426748*\[Nu]^2)) + 
          32*(2069461 - 9635809*\[Nu] + 4395216*\[Nu]^2)*\[Chi]A^2 + 
          64*\[Delta]*(2069461 - 3985373*\[Nu])*\[Chi]A*\[Chi]S + 
          32*(2069461 - 6612781*\[Nu] + 2014516*\[Nu]^2)*\[Chi]S^2 + 
          e^4*(-24*(\[Delta]*\[Kappa]A*(2157205 + 1979068*\[Nu]) + 
              \[Kappa]S*(2157205 - 2335342*\[Nu] - 2790004*\[Nu]^2)) + 
            12*(3131923 - 13837483*\[Nu] + 1693552*\[Nu]^2)*\[Chi]A^2 + 
            24*\[Delta]*(3131923 - 2182831*\[Nu])*\[Chi]A*\[Chi]S + 
            12*(3131923 - 3055871*\[Nu] + 1466108*\[Nu]^2)*\[Chi]S^2) + 
          e^6*(6*(\[Delta]*\[Kappa]A*(271948 - 604513*\[Nu]) + 
              \[Kappa]S*(271948 - 1148409*\[Nu] + 873600*\[Nu]^2)) + 
            (19192791 - 80303280*\[Nu] + 9886464*\[Nu]^2)*\[Chi]A^2 + 
            6*\[Delta]*(6397597 - 4003818*\[Nu])*\[Chi]A*\[Chi]S + 
            3*(6397597 - 6830264*\[Nu] + 1593536*\[Nu]^2)*\[Chi]S^2) + 
          e^2*(-192*(25*\[Delta]*\[Kappa]A*(20864 + 26341*\[Nu]) + 
              \[Kappa]S*(521600 - 384675*\[Nu] - 947247*\[Nu]^2)) + 
            16*(-9106018 + 34227913*\[Nu] + 5762232*\[Nu]^2)*\[Chi]A^2 - 
            32*\[Delta]*(9106018 + 3284449*\[Nu])*\[Chi]A*\[Chi]S + 
            16*(-9106018 - 4372739*\[Nu] + 3135692*\[Nu]^2)*\[Chi]S^2) + 
          Sqrt[1 - e^2]*(-192*(\[Delta]*\[Kappa]A*(-88517 + 333088*\[Nu]) + 
              \[Kappa]S*(-88517 + 510122*\[Nu] - 426748*\[Nu]^2)) + 
            32*(2069461 - 9635809*\[Nu] + 4395216*\[Nu]^2)*\[Chi]A^2 + 
            64*\[Delta]*(2069461 - 3985373*\[Nu])*\[Chi]A*\[Chi]S + 
            32*(2069461 - 6612781*\[Nu] + 2014516*\[Nu]^2)*\[Chi]S^2 + 
            e^6*(-18*(\[Delta]*\[Kappa]A*(225564 + 88571*\[Nu]) + 
                \[Kappa]S*(225564 - 362557*\[Nu] - 155680*\[Nu]^2)) + 
              27*(379573 - 1588880*\[Nu] + 185472*\[Nu]^2)*\[Chi]A^2 + 
              18*\[Delta]*(1138719 - 521486*\[Nu])*\[Chi]A*\[Chi]S + 
              9*(1138719 - 831208*\[Nu] + 169792*\[Nu]^2)*\[Chi]S^2) + 
            e^4*(-24*(\[Delta]*\[Kappa]A*(2515885 + 1850968*\[Nu]) + 
                \[Kappa]S*(2515885 - 3180802*\[Nu] - 2636284*\[Nu]^2)) + 
              12*(2004643 - 9123403*\[Nu] + 1078672*\[Nu]^2)*\[Chi]A^2 + 
              24*\[Delta]*(2004643 - 1260511*\[Nu])*\[Chi]A*\[Chi]S + 
              12*(2004643 - 1416191*\[Nu] + 1056188*\[Nu]^2)*\[Chi]S^2) + 
            e^2*(-576*(45*\[Delta]*\[Kappa]A*(3312 + 5075*\[Nu]) + 
                \[Kappa]S*(149040 - 69705*\[Nu] - 326389*\[Nu]^2)) + 
              16*(-7701538 + 28354633*\[Nu] + 6528312*\[Nu]^2)*\[Chi]A^2 - 
              32*\[Delta]*(7701538 + 4433569*\[Nu])*\[Chi]A*\[Chi]S + 
              16*(-7701538 - 6415619*\[Nu] + 3646412*\[Nu]^2)*\[Chi]S^2))))/
        (1225728*(1 - e^2)^3*(1 + Sqrt[1 - e^2])) - 
       (x^3*\[Epsilon]^6*(175*e^8*(46932564429 - 4051745280*\[Nu] - 
            2937623040*\[Nu]^2 + 178984960*\[Nu]^3) + 
          32*e^2*(-6068102350278 + 792146234880*EulerGamma - 
            1938077318100*\[Nu] + 1564141592475*\[Nu]^2 + 
            186429656875*\[Nu]^3 + 5821200*Pi^2*(-44512 + 8077*\[Nu]) + 
            7937977259520*Log[2] - 2860647700680*Log[3]) + 
          64*(-641828882523 + 109482468480*EulerGamma + 380870611275*\[Nu] + 
            30985883775*\[Nu]^2 + 12481353500*\[Nu]^3 - 727650*Pi^2*
             (49216 + 17917*\[Nu]) + 102648712320*Log[2] + 
            116761130640*Log[3]) + 12*e^4*(-17189583356238 + 
            1017565274880*EulerGamma + 6546104892250*\[Nu] + 
            5184425896650*\[Nu]^2 + 597064314000*\[Nu]^3 + 
            121275*Pi^2*(-2744576 + 790193*\[Nu]) - 224809728380160*Log[2] + 
            42510781647180*Log[3] + 72413085937500*Log[5]) + 
          4*e^6*(4502397710583 + 122366946240*EulerGamma + 
            11968410346200*\[Nu] + 1488261297600*\[Nu]^2 + 
            392650720000*\[Nu]^3 + 363825*Pi^2*(-110016 + 9061*\[Nu]) - 
            584404081430400*Log[2] + 159670846150200*Log[3] + 
            144826171875000*Log[5]) + Sqrt[1 - e^2]*
           (175*e^8*(10539419949 + 3285893952*\[Nu] + 1302605568*\[Nu]^2 + 
              178984960*\[Nu]^3) + 160*e^2*(-1094927702262 + 
              158429246976*EulerGamma - 239784537300*\[Nu] + 
              275391017055*\[Nu]^2 + 37285931375*\[Nu]^3 + 291060*Pi^2*(
                -178048 + 28413*\[Nu]) + 1587595451904*Log[2] - 
              572129540136*Log[3]) + 64*(-637780831131 + 109482468480*
               EulerGamma + 380870611275*\[Nu] + 30985883775*\[Nu]^2 + 
              12481353500*\[Nu]^3 - 727650*Pi^2*(49216 + 17917*\[Nu]) + 
              102648712320*Log[2] + 116761130640*Log[3]) + 
            12*e^4*(-13196290007886 + 1017565274880*EulerGamma + 
              5406255720250*\[Nu] + 5078720666250*\[Nu]^2 + 597064314000*
               \[Nu]^3 + 121275*Pi^2*(-2744576 + 865223*\[Nu]) - 
              224809728380160*Log[2] + 42510781647180*Log[3] + 
              72413085937500*Log[5]) + 4*e^6*(566190348111 + 
              122366946240*EulerGamma + 9153699093000*\[Nu] + 
              3117359044800*\[Nu]^2 + 392650720000*\[Nu]^3 + 3274425*Pi^2*(
                -12224 + 6519*\[Nu]) - 584404081430400*Log[2] + 
              159670846150200*Log[3] + 144826171875000*Log[5])) + 
          284739840*(24608 + 89024*e^2 + 42884*e^4 + 1719*e^6)*
           (1 + Sqrt[1 - e^2])*Log[(2*(1 - e^2)*Sqrt[x])/
             (1 + Sqrt[1 - e^2])]))/(169885900800*(1 - e^2)^3*
         (1 + Sqrt[1 - e^2]))))/(15*(1 - e^2)^(5/2))



(* ::Subsection::Closed:: *)
(*dx/dt*)


xdot = (2*x^5*\[Nu]*((96 + 292*e^2 + 37*e^4)/(5*(1 - e^2)^(7/2)) + 
       ((36864 + 448320*e^2 + 2061840*e^4 + 6204647*e^6)*Pi*x^(3/2)*
         \[Epsilon]^3)/480 - (x*\[Epsilon]^2*(16*(743 + 924*\[Nu]) + 
          e^6*(6931 + 2072*\[Nu]) + 14*e^4*(7079 + 3690*\[Nu]) + 
          8*e^2*(15411 + 11158*\[Nu])))/(280*(1 - e^2)^(9/2)) + 
       (x^2*\[Epsilon]^4*(6048*Sqrt[1 - e^2]*(-48 - 250*e^2 + 219*e^4 + 
            79*e^6)*(-5 + 2*\[Nu]) + 3*e^8*(734703 + 290664*\[Nu] + 
            58016*\[Nu]^2) + 32*(-11257 + 141093*\[Nu] + 59472*\[Nu]^2) + 
          6*e^6*(5905155 + 6204657*\[Nu] + 1292312*\[Nu]^2) + 
          16*e^2*(-2678686 + 5601690*\[Nu] + 1331295*\[Nu]^2) + 
          12*e^4*(896914 + 11637378*\[Nu] + 2585233*\[Nu]^2)))/
        (30240*(1 - e^2)^(11/2)) + (Pi*x^(5/2)*\[Epsilon]^5*
         (168*(18432 + 120384*e^2 + 347760*e^4 + 730751*e^6) + 
          Sqrt[1 - e^2]*(-576*(9535 + 15876*\[Nu]) - 1152*e^2*
             (87293 + 125242*\[Nu]) - 9*e^4*(67453229 + 84958988*\[Nu]) - 
            e^6*(2152537381 + 2501698272*\[Nu]) + e^8*(3600810502 + 
              3419752524*\[Nu]))))/(20160*(1 - e^2)^(3/2)) + 
       (x^(3/2)*\[Epsilon]^3*((-5424 - 12536*e^2 + 2602*e^4 + 747*e^6)*
           \[Delta]*\[Chi]A + (-9*e^6*(-83 + 8*\[Nu]) + 
            48*(-113 + 76*\[Nu]) + 8*e^2*(-1567 + 1670*\[Nu]) + 
            e^4*(2602 + 4072*\[Nu]))*\[Chi]S))/(30*(1 - e^2)^5) + 
       (x^2*\[Epsilon]^4*(8*(480 + 2064*e^2 + 1064*e^4 + 33*e^6)*
           (\[Delta]*\[Kappa]A + \[Kappa]S - 2*\[Kappa]S*\[Nu]) + 
          (48*(81 - 320*\[Nu]) + 3*e^6*(-199 + 832*\[Nu]) - 
            8*e^2*(-865 + 3232*\[Nu]) + 2*e^4*(-1969 + 8704*\[Nu]))*
           \[Chi]A^2 + 2*(3888 + 6920*e^2 - 3938*e^4 - 597*e^6)*\[Delta]*
           \[Chi]A*\[Chi]S + (48*(81 - 4*\[Nu]) - 3*e^6*(199 + 36*\[Nu]) - 
            8*e^2*(-865 + 228*\[Nu]) - 2*e^4*(1969 + 828*\[Nu]))*\[Chi]S^2))/
        (40*(1 - e^2)^(11/2)) - (x^(5/2)*\[Epsilon]^5*
         (\[Delta]*(4008832 - 6230784*\[Nu] - 224*e^4*(80924 + 13833*\[Nu]) + 
            9*e^8*(125467 + 27916*\[Nu]) - 32*e^2*(642396 + 696941*\[Nu]) + 
            e^6*(9793328 + 4249140*\[Nu]))*\[Chi]A + 
          (-9*e^8*(-125467 - 41528*\[Nu] + 8008*\[Nu]^2) + 
            128*(31319 - 91900*\[Nu] + 26544*\[Nu]^2) + 
            448*e^4*(-40462 + 79817*\[Nu] + 36774*\[Nu]^2) + 
            4*e^6*(2448332 + 3133943*\[Nu] + 337722*\[Nu]^2) + 
            32*e^2*(-642396 - 125759*\[Nu] + 632758*\[Nu]^2))*\[Chi]S + 
          (1 - e^2)^(3/2)*(-3584*e^2*(304 + 121*e^2)*\[Delta]*(-3 + \[Nu])*
             \[Chi]A + 1792*e^2*(304 + 121*e^2)*(6 - 8*\[Nu] + \[Nu]^2)*
             \[Chi]S)))/(6720*(1 - e^2)^6) + 
       (Pi*x^3*\[Epsilon]^6*(2*(-73728 + 522048*e^2 + 6454080*e^4 + 
            24159089*e^6 - 86903312*e^8 + 55841823*e^10)*\[Delta]*\[Chi]A + 
          2*(-1 + e^2)*(55841823*e^8 - 36864*(-2 + \[Nu]) - 
            448320*e^2*(1 + \[Nu]) - 240*e^4*(28760 + 8591*\[Nu]) - 
            e^6*(31061489 + 6204647*\[Nu]))*\[Chi]S + Sqrt[1 - e^2]*
           (-6*(61824 + 1020416*e^2 + 5393020*e^4 + 17001943*e^6 - 
              48416774*e^8 + 27374225*e^10)*\[Delta]*\[Chi]A + 
            (e^8*(290500644 - 126600314*\[Nu]) + 2304*(-161 + 116*\[Nu]) + 
              192*e^2*(-31888 + 17303*\[Nu]) + 24*e^4*(-1348255 + 
                621086*\[Nu]) + e^6*(-102011658 + 42863983*\[Nu]) + 
              e^10*(-164245350 + 72544789*\[Nu]))*\[Chi]S)))/
        (720*(1 - e^2)^(5/2)) - (x^3*\[Epsilon]^6*
         (6*\[Delta]*\[Kappa]A*(192*(-8963 + 13706*\[Nu]) + 
            3*e^8*(41268 + 24115*\[Nu]) + 96*e^2*(55623 + 164080*\[Nu]) + 
            4*e^6*(1175865 + 952294*\[Nu]) + 8*e^4*(1721169 + 
              2248456*\[Nu])) - 6*\[Kappa]S*(192*(8963 - 31632*\[Nu] + 
              14784*\[Nu]^2) + 3*e^8*(-41268 + 58421*\[Nu] + 44576*\[Nu]^2) + 
            96*e^2*(-55623 - 52834*\[Nu] + 223944*\[Nu]^2) + 
            8*e^4*(-1721169 + 1193882*\[Nu] + 3223136*\[Nu]^2) + 
            e^6*(-4703460 + 5597744*\[Nu] + 5745488*\[Nu]^2)) + 
          (-576*(55817 - 243029*\[Nu] + 59136*\[Nu]^2) - 
            9*e^8*(503031 - 2069104*\[Nu] + 112000*\[Nu]^2) - 
            12*e^6*(2460015 - 10429817*\[Nu] + 589232*\[Nu]^2) - 
            32*e^2*(-593801 + 851591*\[Nu] + 4835712*\[Nu]^2) - 
            8*e^4*(-8736761 + 31182647*\[Nu] + 8270976*\[Nu]^2))*\[Chi]A^2 + 
          2*\[Delta]*(576*(-55817 + 68481*\[Nu]) + 
            9*e^8*(-503031 + 141694*\[Nu]) + 12*e^6*(-2460015 + 
              897617*\[Nu]) + 32*e^2*(593801 + 3657185*\[Nu]) + 
            8*e^4*(8736761 + 6220865*\[Nu]))*\[Chi]A*\[Chi]S + 
          (-576*(55817 - 117201*\[Nu] + 33460*\[Nu]^2) - 
            9*e^8*(503031 - 226408*\[Nu] + 57792*\[Nu]^2) - 
            12*e^6*(2460015 - 1205477*\[Nu] + 797748*\[Nu]^2) - 
            32*e^2*(-593801 - 5790757*\[Nu] + 1987972*\[Nu]^2) - 
            8*e^4*(-8736761 - 8677333*\[Nu] + 5503540*\[Nu]^2))*\[Chi]S^2 + 
          Sqrt[1 - e^2]*(-1344*(48 - 358*e^2 + 147*e^4 + 163*e^6)*
             (\[Delta]*\[Kappa]A*(-14 + 5*\[Nu]) + \[Kappa]S*(-14 + 
                33*\[Nu] - 6*\[Nu]^2)) + 2688*(48 - 358*e^2 + 147*e^4 + 
              163*e^6)*(11 - 46*\[Nu] + 6*\[Nu]^2)*\[Chi]A^2 - 
            5376*(48 - 358*e^2 + 147*e^4 + 163*e^6)*\[Delta]*(-11 + 9*\[Nu])*
             \[Chi]A*\[Chi]S + 2688*(48 - 358*e^2 + 147*e^4 + 163*e^6)*
             (11 - 16*\[Nu] + 4*\[Nu]^2)*\[Chi]S^2)))/
        (20160*(1 - e^2)^(13/2)) - (x^3*\[Epsilon]^6*
         (1584*Sqrt[1 - e^2]*(16*(206935598 + 525*(-19748 + 861*Pi^2)*\[Nu] - 
              13935600*\[Nu]^2) + 15*e^4*(245*(-960472 + 6027*Pi^2)*\[Nu] + 
              55468000*\[Nu]^2 + 4*(845002175 + 4894313536*Log[2] - 
                2535721524*Log[3])) - 2*e^2*(175*(-19288240 + 154119*Pi^2)*
               \[Nu] + 1195874400*\[Nu]^2 + 96*(-172422996 + 73821440*
                 Log[2] - 73712835*Log[3])) + 4*e^12*(-2674902502332 + 
              9545869341120*Log[2] - 909837522405*Log[3] - 4571533203125*Log[
                5]) + 30*e^8*(-65985944830 + 4944380*\[Nu] + 3512320*\[Nu]^
                2 + 463449274624*Log[2] - 68508708849*Log[3] - 
              182861328125*Log[5]) + 42*e^16*(-88338570336 + 254746969600*Log[
                2] - 19786630995*Log[3] - 130615234375*Log[5]) - 
            35*e^18*(-18402467688 + 49955981952*Log[2] - 3637201887*Log[3] - 
              26123046875*Log[5]) + 5*e^6*(5289957464 + 35*(-18306272 + 
                140343*Pi^2)*\[Nu] + 335465760*\[Nu]^2 - 642552839040*Log[
                2] + 148590332793*Log[3] + 182861328125*Log[5]) + 
            3*e^14*(2919248247032 - 9164254440320*Log[2] + 775680162705*Log[
                3] + 4571533203125*Log[5]) + e^10*(6902455419144 - 
              30611826537600*Log[2] + 3466346065875*Log[3] + 
              13714599609375*Log[5])) + 7*(-1651478220672 - 
            17993851436736*e^2 - 39170644333104*e^4 - 13779478212264*e^6 + 
            716039891946*e^8 + 77900759775*e^10 + 124960112640*EulerGamma + 
            1770268262400*e^2*EulerGamma + 3365462200320*e^4*EulerGamma + 
            1139610193920*e^6*EulerGamma + 36243313920*e^8*EulerGamma - 
            40874803200*Pi^2 - 579059712000*e^2*Pi^2 - 1100852121600*e^4*
             Pi^2 - 372769689600*e^6*Pi^2 - 11855289600*e^8*Pi^2 + 
            2015730851200*\[Nu] - 44311784000*e^2*\[Nu] + 1321319626000*e^4*
             \[Nu] + 7451326891800*e^6*\[Nu] + 1812964032000*e^8*\[Nu] + 
            25126041600*e^10*\[Nu] - 73646496000*Pi^2*\[Nu] - 
            80806572000*e^2*Pi^2*\[Nu] + 245846323800*e^4*Pi^2*\[Nu] + 
            162917300700*e^6*Pi^2*\[Nu] + 7594794900*e^8*Pi^2*\[Nu] + 
            45827337600*\[Nu]^2 + 2909366856000*e^2*\[Nu]^2 + 
            8249097423600*e^4*\[Nu]^2 + 5180200759800*e^6*\[Nu]^2 + 
            703615334400*e^8*\[Nu]^2 + 10135065600*e^10*\[Nu]^2 + 
            16572864000*\[Nu]^3 + 343803152000*e^2*\[Nu]^3 + 
            1044493604000*e^4*\[Nu]^3 + 710550456000*e^6*\[Nu]^3 + 
            101871616000*e^8*\[Nu]^3 + 1458688000*e^10*\[Nu]^3 + 
            249920225280*Log[2] + 3540536524800*e^2*Log[2] + 
            6730924400640*e^4*Log[2] + 2279220387840*e^6*Log[2] + 
            72486627840*e^8*Log[2] + 61015680*(3072 + 43520*e^2 + 82736*e^4 + 
              28016*e^6 + 891*e^8)*Log[x] - 40677120*(3072 + 43520*e^2 + 
              82736*e^4 + 28016*e^6 + 891*e^8)*Log[((1 + Sqrt[1 - e^2])*x)/(
                2 - 2*e^2)])))/(2794176000*(1 - e^2)^(13/2))))/3



(* ::Subsection::Closed:: *)
(*dx/dt (eccentricity-resummed fluxes)*)


xdotResum = (2*x^5*\[Nu]*((96 + 292*e^2 + 37*e^4)/(5*(1 - e^2)^(7/2)) + 
       ((36864 + 264000*e^2 + 188880*e^4 + 10007*e^6)*Pi*x^(3/2)*
         \[Epsilon]^3)/(480*(1 - e^2)^5) - 
       (x*\[Epsilon]^2*(16*(743 + 924*\[Nu]) + e^6*(6931 + 2072*\[Nu]) + 
          14*e^4*(7079 + 3690*\[Nu]) + 8*e^2*(15411 + 11158*\[Nu])))/
        (280*(1 - e^2)^(9/2)) - (Pi*x^(5/2)*\[Epsilon]^5*
         (7*e^8*(-151281 + 10007*\[Nu]) + 576*(4159 + 15876*\[Nu]) + 
          576*e^2*(115991 + 171104*\[Nu]) + 4*e^6*(17257369 + 
            7471473*\[Nu]) + 9*e^4*(18599341 + 14964748*\[Nu])))/
        (20160*(1 - e^2)^6) + (x^2*\[Epsilon]^4*
         (6048*Sqrt[1 - e^2]*(-48 - 250*e^2 + 219*e^4 + 79*e^6)*
           (-5 + 2*\[Nu]) + 3*e^8*(734703 + 290664*\[Nu] + 58016*\[Nu]^2) + 
          32*(-11257 + 141093*\[Nu] + 59472*\[Nu]^2) + 
          6*e^6*(5905155 + 6204657*\[Nu] + 1292312*\[Nu]^2) + 
          16*e^2*(-2678686 + 5601690*\[Nu] + 1331295*\[Nu]^2) + 
          12*e^4*(896914 + 11637378*\[Nu] + 2585233*\[Nu]^2)))/
        (30240*(1 - e^2)^(11/2)) + (x^(3/2)*\[Epsilon]^3*
         ((-5424 - 12536*e^2 + 2602*e^4 + 747*e^6)*\[Delta]*\[Chi]A + 
          (-9*e^6*(-83 + 8*\[Nu]) + 48*(-113 + 76*\[Nu]) + 
            8*e^2*(-1567 + 1670*\[Nu]) + e^4*(2602 + 4072*\[Nu]))*\[Chi]S))/
        (30*(1 - e^2)^5) + (Pi*x^3*\[Epsilon]^6*
         (-4*(129600 + 704832*e^2 - 29742*e^4 - 339871*e^6 + 147*e^8)*
           \[Delta]*\[Chi]A + (294*e^8*(-2 + \[Nu]) + 
            2304*(-225 + 148*\[Nu]) + 192*e^2*(-14684 + 13789*\[Nu]) + 
            24*e^4*(4957 + 101614*\[Nu]) + e^6*(1359484 + 214925*\[Nu]))*
           \[Chi]S))/(720*(1 - e^2)^(13/2)) + 
       (x^2*\[Epsilon]^4*(8*(480 + 2064*e^2 + 1064*e^4 + 33*e^6)*
           (\[Delta]*\[Kappa]A + \[Kappa]S - 2*\[Kappa]S*\[Nu]) + 
          (48*(81 - 320*\[Nu]) + 3*e^6*(-199 + 832*\[Nu]) - 
            8*e^2*(-865 + 3232*\[Nu]) + 2*e^4*(-1969 + 8704*\[Nu]))*
           \[Chi]A^2 + 2*(3888 + 6920*e^2 - 3938*e^4 - 597*e^6)*\[Delta]*
           \[Chi]A*\[Chi]S + (48*(81 - 4*\[Nu]) - 3*e^6*(199 + 36*\[Nu]) - 
            8*e^2*(-865 + 228*\[Nu]) - 2*e^4*(1969 + 828*\[Nu]))*\[Chi]S^2))/
        (40*(1 - e^2)^(11/2)) - (x^(5/2)*\[Epsilon]^5*
         (\[Delta]*(4008832 - 6230784*\[Nu] - 224*e^4*(80924 + 13833*\[Nu]) + 
            9*e^8*(125467 + 27916*\[Nu]) - 32*e^2*(642396 + 696941*\[Nu]) + 
            e^6*(9793328 + 4249140*\[Nu]))*\[Chi]A + 
          (-9*e^8*(-125467 - 41528*\[Nu] + 8008*\[Nu]^2) + 
            128*(31319 - 91900*\[Nu] + 26544*\[Nu]^2) + 
            448*e^4*(-40462 + 79817*\[Nu] + 36774*\[Nu]^2) + 
            4*e^6*(2448332 + 3133943*\[Nu] + 337722*\[Nu]^2) + 
            32*e^2*(-642396 - 125759*\[Nu] + 632758*\[Nu]^2))*\[Chi]S + 
          (1 - e^2)^(3/2)*(-3584*e^2*(304 + 121*e^2)*\[Delta]*(-3 + \[Nu])*
             \[Chi]A + 1792*e^2*(304 + 121*e^2)*(6 - 8*\[Nu] + \[Nu]^2)*
             \[Chi]S)))/(6720*(1 - e^2)^6) - 
       (x^3*\[Epsilon]^6*(6*\[Delta]*\[Kappa]A*(192*(-8963 + 13706*\[Nu]) + 
            3*e^8*(41268 + 24115*\[Nu]) + 96*e^2*(55623 + 164080*\[Nu]) + 
            4*e^6*(1175865 + 952294*\[Nu]) + 8*e^4*(1721169 + 
              2248456*\[Nu])) - 6*\[Kappa]S*(192*(8963 - 31632*\[Nu] + 
              14784*\[Nu]^2) + 3*e^8*(-41268 + 58421*\[Nu] + 44576*\[Nu]^2) + 
            96*e^2*(-55623 - 52834*\[Nu] + 223944*\[Nu]^2) + 
            8*e^4*(-1721169 + 1193882*\[Nu] + 3223136*\[Nu]^2) + 
            e^6*(-4703460 + 5597744*\[Nu] + 5745488*\[Nu]^2)) + 
          (-576*(55817 - 243029*\[Nu] + 59136*\[Nu]^2) - 
            9*e^8*(503031 - 2069104*\[Nu] + 112000*\[Nu]^2) - 
            12*e^6*(2460015 - 10429817*\[Nu] + 589232*\[Nu]^2) - 
            32*e^2*(-593801 + 851591*\[Nu] + 4835712*\[Nu]^2) - 
            8*e^4*(-8736761 + 31182647*\[Nu] + 8270976*\[Nu]^2))*\[Chi]A^2 + 
          2*\[Delta]*(576*(-55817 + 68481*\[Nu]) + 
            9*e^8*(-503031 + 141694*\[Nu]) + 12*e^6*(-2460015 + 
              897617*\[Nu]) + 32*e^2*(593801 + 3657185*\[Nu]) + 
            8*e^4*(8736761 + 6220865*\[Nu]))*\[Chi]A*\[Chi]S + 
          (-576*(55817 - 117201*\[Nu] + 33460*\[Nu]^2) - 
            9*e^8*(503031 - 226408*\[Nu] + 57792*\[Nu]^2) - 
            12*e^6*(2460015 - 1205477*\[Nu] + 797748*\[Nu]^2) - 
            32*e^2*(-593801 - 5790757*\[Nu] + 1987972*\[Nu]^2) - 
            8*e^4*(-8736761 - 8677333*\[Nu] + 5503540*\[Nu]^2))*\[Chi]S^2 + 
          Sqrt[1 - e^2]*(-1344*(48 - 358*e^2 + 147*e^4 + 163*e^6)*
             (\[Delta]*\[Kappa]A*(-14 + 5*\[Nu]) + \[Kappa]S*(-14 + 
                33*\[Nu] - 6*\[Nu]^2)) + 2688*(48 - 358*e^2 + 147*e^4 + 
              163*e^6)*(11 - 46*\[Nu] + 6*\[Nu]^2)*\[Chi]A^2 - 
            5376*(48 - 358*e^2 + 147*e^4 + 163*e^6)*\[Delta]*(-11 + 9*\[Nu])*
             \[Chi]A*\[Chi]S + 2688*(48 - 358*e^2 + 147*e^4 + 163*e^6)*
             (11 - 16*\[Nu] + 4*\[Nu]^2)*\[Chi]S^2)))/
        (20160*(1 - e^2)^(13/2)) - (x^3*\[Epsilon]^6*
         (175*e^10*(3116030391 + 1005041664*\[Nu] + 405402624*\[Nu]^2 + 
            58347520*\[Nu]^3) + 11088*Sqrt[1 - e^2]*
           (e^2*(2474694912 + (964412000 - 7705950*Pi^2)*\[Nu] - 
              341678400*\[Nu]^2) + 16*(19954466 + 75*(-19748 + 861*Pi^2)*
               \[Nu] - 1990800*\[Nu]^2) + 300*e^8*(-428445 + 70634*\[Nu] + 
              50176*\[Nu]^2) + 3*e^4*(652068196 + 175*(-960472 + 6027*Pi^2)*
               \[Nu] + 39620000*\[Nu]^2) + e^6*(-558162656 + 25*(-18306272 + 
                140343*Pi^2)*\[Nu] + 239618400*\[Nu]^2)) + 
          640*(-15399771333 + 1366751232*EulerGamma + 22047056185*\[Nu] + 
            501236505*\[Nu]^2 + 181265700*\[Nu]^3 - 436590*Pi^2*
             (1024 + 1845*\[Nu]) + 2733502464*Log[2]) + 
          14*e^8*(358019945973 + 18121656960*EulerGamma + 
            906482016000*\[Nu] + 351807667200*\[Nu]^2 + 50935808000*\[Nu]^3 + 
            92619450*Pi^2*(-64 + 41*\[Nu]) + 36243313920*Log[2]) + 
          8*e^4*(-28536072962442 + 2944779425280*EulerGamma + 
            1156154672750*\[Nu] + 7217960245650*\[Nu]^2 + 
            913931903500*\[Nu]^3 + 363825*Pi^2*(-2647552 + 591261*\[Nu]) + 
            65437201589760*Log[2] - 31525505272800*Log[3]) + 
          32*e^2*(-3181561351866 + 387246182400*EulerGamma - 
            9693202750*\[Nu] + 636423999750*\[Nu]^2 + 75206939500*\[Nu]^3 - 
            1819125*Pi^2*(69632 + 9717*\[Nu]) + 72893399040*Log[2] + 
            700566783840*Log[3]) + 12*e^6*(664772613120*EulerGamma + 
            121275*Pi^2*(-1793024 + 783633*\[Nu]) + 
            2*(-3371321595729 + 2173303676775*\[Nu] + 1510891888275*\[Nu]^2 + 
              207243883000*\[Nu]^3 - 220951471910400*Log[2] + 
              53938777308570*Log[3] + 60344238281250*Log[5])) + 
          284739840*(3072 + 43520*e^2 + 82736*e^4 + 28016*e^6 + 891*e^8)*
           Log[(2*(1 - e^2)*Sqrt[x])/(1 + Sqrt[1 - e^2])]))/
        (2794176000*(1 - e^2)^(13/2))))/3



(* ::Subsection::Closed:: *)
(*d\[Zeta]/dt*)


\[Zeta]dot = (x^(3/2)*(1 + e*Cos[\[Zeta]])^2)/(1 - e^2)^(3/2) - 
     (3*x^(5/2)*\[Epsilon]^2*(1 + e*Cos[\[Zeta]])^2*
       (1 + e^2 + e*Cos[\[Zeta]]))/(1 - e^2)^(5/2) + 
     (x^3*\[Epsilon]^3*(2*\[Delta]*\[Chi]A + (2 - \[Nu])*\[Chi]S)*
       (1 + e*Cos[\[Zeta]])^2*(2 + e^2 + e*Cos[\[Zeta]]))/(1 - e^2)^3 - 
     (x^(7/2)*\[Epsilon]^4*(1 + e*Cos[\[Zeta]])^2*
       ((\[Delta]*\[Kappa]A + \[Kappa]S - 2*\[Kappa]S*\[Nu])*
         (3 + e^2 + e*Cos[\[Zeta]]) - (-1 + 4*\[Nu])*\[Chi]A^2*
         (3 + 2*e^2 + 2*e*Cos[\[Zeta]]) + 2*\[Delta]*\[Chi]A*\[Chi]S*
         (3 + 2*e^2 + 2*e*Cos[\[Zeta]]) + \[Chi]S^2*(3 + 2*e^2 + 
          2*e*Cos[\[Zeta]])))/(2*(1 - e^2)^(7/2)) - 
     (x^(7/2)*\[Epsilon]^4*(1 + e*Cos[\[Zeta]])^2*(48 + 4*e^4*(-6 + \[Nu]) - 
        40*\[Nu] - 16*e^2*(5 + \[Nu]) + 6*(1 - e^2)^(3/2)*(-5 + 2*\[Nu]) + 
        4*e*(1 + e^2*(-15 + \[Nu]) - 8*\[Nu])*Cos[\[Zeta]] - 
        3*e^2*(1 + 2*\[Nu])*Cos[2*\[Zeta]]))/(4*(1 - e^2)^(7/2)) - 
     (x^4*\[Epsilon]^5*(1 + e*Cos[\[Zeta]])^2*
       ((1 - e^2)^(3/2)*(-256*\[Delta]*(-3 + \[Nu])*\[Chi]A + 
          128*(6 - 8*\[Nu] + \[Nu]^2)*\[Chi]S) + \[Delta]*\[Chi]A*
         (-1408 + 2304*e^2 + 768*e^4 + 800*\[Nu] + 616*e^2*\[Nu] + 
          44*e^4*\[Nu] + e*(-384 + 872*\[Nu] + 5*e^2*(288 + 25*\[Nu]))*
           Cos[\[Zeta]] + 4*e^2*(-32 + 59*\[Nu])*Cos[2*\[Zeta]] - 
          32*e^3*Cos[3*\[Zeta]] + 27*e^3*\[Nu]*Cos[3*\[Zeta]]) + 
        \[Chi]S*(-1408 + 2304*e^2 + 768*e^4 + 2848*\[Nu] + 568*e^2*\[Nu] - 
          220*e^4*\[Nu] - 256*\[Nu]^2 - 272*e^2*\[Nu]^2 - 40*e^4*\[Nu]^2 - 
          e*(8*(48 - 295*\[Nu] + 50*\[Nu]^2) + e^2*(-1440 + 385*\[Nu] + 
              94*\[Nu]^2))*Cos[\[Zeta]] - 4*e^2*(32 - 153*\[Nu] + 34*\[Nu]^2)*
           Cos[2*\[Zeta]] - 32*e^3*Cos[3*\[Zeta]] + 73*e^3*\[Nu]*
           Cos[3*\[Zeta]] - 18*e^3*\[Nu]^2*Cos[3*\[Zeta]])))/
      (64*(1 - e^2)^4) - (x^(9/2)*\[Epsilon]^6*(1 + e*Cos[\[Zeta]])^2*
       (420*\[Delta]*\[Kappa]A - 36*e^2*\[Delta]*\[Kappa]A - 
        84*e^4*\[Delta]*\[Kappa]A + 420*\[Kappa]S - 36*e^2*\[Kappa]S - 
        84*e^4*\[Kappa]S - 264*\[Delta]*\[Kappa]A*\[Nu] - 
        188*e^2*\[Delta]*\[Kappa]A*\[Nu] + 8*e^4*\[Delta]*\[Kappa]A*\[Nu] - 
        1104*\[Kappa]S*\[Nu] - 116*e^2*\[Kappa]S*\[Nu] + 
        176*e^4*\[Kappa]S*\[Nu] + 192*\[Kappa]S*\[Nu]^2 + 
        184*e^2*\[Kappa]S*\[Nu]^2 - 16*e^4*\[Kappa]S*\[Nu]^2 + 
        (1 - e^2)^(3/2)*(12*(\[Delta]*\[Kappa]A*(-14 + 5*\[Nu]) + 
            \[Kappa]S*(-14 + 33*\[Nu] - 6*\[Nu]^2)) - 
          24*(11 - 46*\[Nu] + 6*\[Nu]^2)*\[Chi]A^2 + 48*\[Delta]*
           (-11 + 9*\[Nu])*\[Chi]A*\[Chi]S - 24*(11 - 16*\[Nu] + 4*\[Nu]^2)*
           \[Chi]S^2) - e*(\[Delta]*\[Kappa]A*(e^2*(111 + 19*\[Nu]) + 
            4*(-72 + 53*\[Nu])) - \[Kappa]S*(e^2*(-111 + 203*\[Nu] + 
              38*\[Nu]^2) + 4*(72 - 197*\[Nu] + 58*\[Nu]^2)))*Cos[\[Zeta]] - 
        6*e^2*(\[Delta]*\[Kappa]A*(-18 + 11*\[Nu]) + 
          \[Kappa]S*(-18 + 47*\[Nu] - 18*\[Nu]^2))*Cos[2*\[Zeta]] + 
        15*e^3*\[Delta]*\[Kappa]A*Cos[3*\[Zeta]] + 15*e^3*\[Kappa]S*
         Cos[3*\[Zeta]] - 9*e^3*\[Delta]*\[Kappa]A*\[Nu]*Cos[3*\[Zeta]] - 
        39*e^3*\[Kappa]S*\[Nu]*Cos[3*\[Zeta]] + 18*e^3*\[Kappa]S*\[Nu]^2*
         Cos[3*\[Zeta]] - 2*\[Delta]*\[Chi]A*\[Chi]S*(-468 + 948*e^2 + 
          336*e^4 + 684*\[Nu] + 244*e^2*\[Nu] - 112*e^4*\[Nu] - 
          e*(180 - 580*\[Nu] + e^2*(-576 + 79*\[Nu]))*Cos[\[Zeta]] + 
          12*e^2*(-1 + 16*\[Nu])*Cos[2*\[Zeta]] + 27*e^3*\[Nu]*
           Cos[3*\[Zeta]]) + \[Chi]S^2*(468 - 948*e^2 - 336*e^4 - 
          1188*\[Nu] - 340*e^2*\[Nu] + 208*e^4*\[Nu] + 336*\[Nu]^2 + 
          96*e^2*\[Nu]^2 - 48*e^4*\[Nu]^2 - e^3*(576 - 169*\[Nu] + 
            45*\[Nu]^2)*Cos[\[Zeta]] + 4*e*(45 - 247*\[Nu] + 63*\[Nu]^2)*
           Cos[\[Zeta]] + 12*e^2*(1 - 27*\[Nu] + 6*\[Nu]^2)*Cos[2*\[Zeta]] - 
          45*e^3*\[Nu]*Cos[3*\[Zeta]] + 9*e^3*\[Nu]^2*Cos[3*\[Zeta]]) + 
        \[Chi]A^2*(468 - 948*e^2 - 336*e^4 - 2052*\[Nu] + 3644*e^2*\[Nu] + 
          1360*e^4*\[Nu] + 384*\[Nu]^2 + 400*e^2*\[Nu]^2 - 64*e^4*\[Nu]^2 + 
          e*(180 - 892*\[Nu] + 496*\[Nu]^2 + e^2*(-576 + 2293*\[Nu] + 
              44*\[Nu]^2))*Cos[\[Zeta]] + 12*e^2*(1 - 9*\[Nu] + 18*\[Nu]^2)*
           Cos[2*\[Zeta]] - 9*e^3*\[Nu]*Cos[3*\[Zeta]] + 
          36*e^3*\[Nu]^2*Cos[3*\[Zeta]])))/(24*(1 - e^2)^(9/2)) + 
     (x^(9/2)*\[Epsilon]^6*(1 + e*Cos[\[Zeta]])^2*
       (8*e*(1776 + 540*e^4*(-4 + \[Nu]) + (5212 - 123*Pi^2)*\[Nu] - 
          656*\[Nu]^2 - 2*e^2*(237 + 1264*\[Nu] + 50*\[Nu]^2))*Cos[\[Zeta]] + 
        2*(1 - e^2)^(3/2)*(-4320 - 8000*\[Nu] + 123*Pi^2*\[Nu] + 
          960*\[Nu]^2 + 96*e^2*(-90 + 34*\[Nu] + 5*\[Nu]^2) + 
          1440*e*(-5 + 2*\[Nu])*Cos[\[Zeta]]) + 
        e^2*(1056 + (12224 - 123*Pi^2)*\[Nu] - 384*\[Nu]^2 + 
          96*e^2*(-21 - 40*\[Nu] + 4*\[Nu]^2))*Cos[2*\[Zeta]] + 
        2*(1728 + 10848*e^2 - 13344*e^4 - 1728*e^6 + 31088*\[Nu] + 
          9040*e^2*\[Nu] - 3440*e^4*\[Nu] + 1008*e^6*\[Nu] - 861*Pi^2*\[Nu] - 
          492*e^2*Pi^2*\[Nu] - 2304*\[Nu]^2 - 2816*e^2*\[Nu]^2 + 
          80*e^4*\[Nu]^2 + 24*e^3*(1 - 8*\[Nu] + 30*\[Nu]^2)*Cos[3*\[Zeta]] + 
          72*e^4*\[Nu]*(-4 + 3*\[Nu])*Cos[4*\[Zeta]])))/
      (384*(1 - e^2)^(9/2)) - (e*(608 + 2370*e^2 + 5635*e^4)*x^4*\[Epsilon]^5*
       \[Nu]*(2 + e*Cos[\[Zeta]])*Sin[\[Zeta]])/30



(* ::Subsection::Closed:: *)
(*x = x(\[CapitalOmega], e, \[Zeta])*)


xPNexp = (-2*e*(1 - e^2)*\[Epsilon]^3*(2*\[Delta]*\[Chi]A + 
        (2 - \[Nu])*\[Chi]S)*\[CapitalOmega]^(5/3)*(e + Cos[\[Zeta]]))/
      (3*(1 + e*Cos[\[Zeta]])^(10/3)) + (2*e*(1 - e^2)*\[Epsilon]^2*
       \[CapitalOmega]^(4/3)*(3*e + 2*Cos[\[Zeta]]))/
      (3*(1 + e*Cos[\[Zeta]])^(8/3)) + ((1 - e^2)*\[CapitalOmega]^(2/3))/
      (1 + e*Cos[\[Zeta]])^(4/3) + ((1 - e^2)*\[Epsilon]^4*\[CapitalOmega]^2*
       (90 - 36*\[Nu] + 6*e^4*(15 + 2*\[Nu]) - 3*e^2*(5 + 14*\[Nu]) + 
        (1 - e^2)^(3/2)*(-90 + 36*\[Nu]) + 8*e*(6 - \[Nu] + e^2*(12 + \[Nu]))*
         Cos[\[Zeta]] + 36*e^2*Cos[2*\[Zeta]]))/(18*(1 + e*Cos[\[Zeta]])^4) + 
     (e*(1 - e^2)*\[Epsilon]^4*\[CapitalOmega]^2*(e*\[Delta]*\[Kappa]A + 
        \[Kappa]S*(e - 2*e*\[Nu]) - (-1 + 4*\[Nu])*\[Chi]A^2*
         (4*Cos[\[Zeta]] + e*(2 + Cos[2*\[Zeta]])) + 2*\[Delta]*\[Chi]A*
         \[Chi]S*(4*Cos[\[Zeta]] + e*(2 + Cos[2*\[Zeta]])) + 
        \[Chi]S^2*(4*Cos[\[Zeta]] + e*(2 + Cos[2*\[Zeta]]))))/
      (3*(1 + e*Cos[\[Zeta]])^4) + ((1 - e^2)*\[Epsilon]^6*
       \[CapitalOmega]^(8/3)*(51840 + 199296*e^2 - 44352*e^4 + 69120*e^6 - 
        195840*\[Nu] - 321504*e^2*\[Nu] - 53184*e^4*\[Nu] + 19872*e^6*\[Nu] + 
        2214*Pi^2*\[Nu] + 5535*e^2*Pi^2*\[Nu] + 17280*\[Nu]^2 + 
        29952*e^2*\[Nu]^2 - 1872*e^4*\[Nu]^2 + 
        192*e*(684 + e^2*(242 - 285*\[Nu]) - 327*\[Nu] + 
          3*e^4*(180 + 43*\[Nu]))*Cos[\[Zeta]] - 18*(1 - e^2)^(3/2)*
         (2880 - 10880*\[Nu] + 123*Pi^2*\[Nu] + 960*\[Nu]^2 + 
          96*e^2*(75 - 32*\[Nu] + 5*\[Nu]^2) - 1152*e*(-5 + 2*\[Nu])*
           Cos[\[Zeta]]) + 384*e^2*(132 - 49*\[Nu] + 22*e^2*(6 + \[Nu]))*
         Cos[2*\[Zeta]] + 19712*e^3*Cos[3*\[Zeta]] - 1728*e^3*\[Nu]*
         Cos[3*\[Zeta]]))/(5184*(1 + e*Cos[\[Zeta]])^(16/3)) + 
     ((1 - e^2)*\[Epsilon]^6*\[CapitalOmega]^(8/3)*
       ((1 - e^2)^(3/2)*(6*\[Delta]*\[Kappa]A*(-14 + 5*\[Nu]) - 
          6*\[Kappa]S*(14 - 33*\[Nu] + 6*\[Nu]^2) - 
          12*(11 - 46*\[Nu] + 6*\[Nu]^2)*\[Chi]A^2 + 24*\[Delta]*
           (-11 + 9*\[Nu])*\[Chi]A*\[Chi]S - 12*(11 - 16*\[Nu] + 4*\[Nu]^2)*
           \[Chi]S^2) + \[Delta]*\[Kappa]A*(84 + 84*e^2 + 24*e^4 - 30*\[Nu] - 
          61*e^2*\[Nu] + 4*e^4*\[Nu] + e*(24 + 29*e^2)*Cos[\[Zeta]] + 
          18*e^2*Cos[2*\[Zeta]] + 3*e^3*Cos[3*\[Zeta]]) + 
        4*\[Delta]*\[Chi]A*\[Chi]S*(66 + 69*e^2 + 26*e^4 - 54*\[Nu] - 
          93*e^2*\[Nu] + 6*e^4*\[Nu] + e*(101*e^2 + 4*(3 + \[Nu]))*
           Cos[\[Zeta]] + e^2*(72 - 13*\[Nu] + 2*e^2*(6 + \[Nu]))*
           Cos[2*\[Zeta]] + 11*e^3*Cos[3*\[Zeta]]) + 
        \[Chi]S^2*(132 + 138*e^2 + 52*e^4 - 192*\[Nu] - 322*e^2*\[Nu] + 
          16*e^4*\[Nu] + 48*\[Nu]^2 + 83*e^2*\[Nu]^2 - 2*e^4*\[Nu]^2 + 
          2*e*(12 + 16*\[Nu] - 6*\[Nu]^2 + e^2*(101 - 8*\[Nu] + 4*\[Nu]^2))*
           Cos[\[Zeta]] + e^2*(144 - 48*\[Nu] + 11*\[Nu]^2 + 
            4*e^2*(6 + \[Nu]))*Cos[2*\[Zeta]] + 22*e^3*Cos[3*\[Zeta]]) + 
        \[Kappa]S*(84 + 84*e^2 + 24*e^4 - 198*\[Nu] - 229*e^2*\[Nu] - 
          44*e^4*\[Nu] + 36*\[Nu]^2 + 62*e^2*\[Nu]^2 - 8*e^4*\[Nu]^2 - 
          e*(24 + 29*e^2)*(-1 + 2*\[Nu])*Cos[\[Zeta]] - 18*e^2*(-1 + 2*\[Nu])*
           Cos[2*\[Zeta]] + 3*e^3*Cos[3*\[Zeta]] - 6*e^3*\[Nu]*
           Cos[3*\[Zeta]]) - 2*\[Chi]A^2*(-66 - 69*e^2 - 26*e^4 + 276*\[Nu] + 
          301*e^2*\[Nu] + 100*e^4*\[Nu] - 36*\[Nu]^2 - 70*e^2*\[Nu]^2 + 
          16*e^4*\[Nu]^2 + e*(-1 + 4*\[Nu])*(12 - 8*\[Nu] + 
            e^2*(101 + 8*\[Nu]))*Cos[\[Zeta]] + 2*e^2*(-1 + 4*\[Nu])*
           (36 - \[Nu] + e^2*(6 + \[Nu]))*Cos[2*\[Zeta]] - 
          11*e^3*Cos[3*\[Zeta]] + 44*e^3*\[Nu]*Cos[3*\[Zeta]])))/
      (18*(1 + e*Cos[\[Zeta]])^(16/3)) - 
     ((1 - e^2)*\[Epsilon]^5*\[CapitalOmega]^(7/3)*
       ((1 - e^2)^(3/2)*(768*\[Delta]*(-3 + \[Nu])*\[Chi]A - 
          384*(6 - 8*\[Nu] + \[Nu]^2)*\[Chi]S) + \[Delta]*\[Chi]A*
         (2304 + 1472*e^2 + 1536*e^4 - 768*\[Nu] - 1464*e^2*\[Nu] - 
          132*e^4*\[Nu] - e*(e^2*(-2848 + 537*\[Nu]) + 4*(-416 + 675*\[Nu]))*
           Cos[\[Zeta]] - 4*e^2*(-464 + 339*\[Nu])*Cos[2*\[Zeta]] + 
          96*e^3*Cos[3*\[Zeta]] - 243*e^3*\[Nu]*Cos[3*\[Zeta]]) + 
        \[Chi]S*(2304 + 1472*e^2 + 1536*e^4 - 3072*\[Nu] - 4360*e^2*\[Nu] - 
          1260*e^4*\[Nu] + 384*\[Nu]^2 + 624*e^2*\[Nu]^2 + 120*e^4*\[Nu]^2 + 
          e*(4*(416 - 1729*\[Nu] + 378*\[Nu]^2) + e^2*(2848 - 2771*\[Nu] + 
              390*\[Nu]^2))*Cos[\[Zeta]] + 4*e^2*(464 - 985*\[Nu] + 
            210*\[Nu]^2)*Cos[2*\[Zeta]] + 96*e^3*Cos[3*\[Zeta]] - 
          561*e^3*\[Nu]*Cos[3*\[Zeta]] + 162*e^3*\[Nu]^2*Cos[3*\[Zeta]])))/
      (288*(1 + e*Cos[\[Zeta]])^(14/3))

